Systematic Magnetic Structure Generation Based on Oriented Spin Space Groups: Formulation, Applications, and High-Throughput First-Principles Calculations

We propose a framework for generating magnetic structures, inspired by the concept of oriented spin space groups (SSGs): Magnetic structures are first generated as totally symmetric representations of an SSG and are then rotated such that they belong to the maximal magnetic space group of the SSG, which we term spin-symmetry-adapted (SSA) structures and oriented SSA structures, respectively. This is a natural framework to enforce fixed magnetic moment magnitudes on the symmetry-equivalent sites as well as to exploit the spin-orbit coupling (SOC)-induced hierarchy of energy scales. In the MAGNDATA database, 77% of the reported structures are reproducible at the SSG level, among which 82% are fully reproduced within the oriented SSG scheme, regardless of their spin-only group types or propagation vectors. With the $k$ index fixed to its experimental value, about nine structures are generated per material on average. We perform spin density functional theory calculations for 283 materials, first carrying out self-consistent calculations for SSA structures without SOC, followed by fixed-charge calculations including SOC for the descendant oriented SSA structures. The experimental magnetic structures are reproduced as energetically most stable in 83% of cases at the SSG level without SOC and in 76% of cases at the oriented SSG level with SOC, showing that the fixed-charge scheme enables accurate evaluation of SOC-induced energy differences at low computational cost. The characteristic energy scale among oriented SSA structures is only approximately 0.29 meV per magnetic atom, about 300 times smaller than that of distinct SSA structures. These results demonstrate that oriented SSG-based enumeration, combined with the two-step calculations for SSA and oriented SSA structures, provides an efficient and robust route for large-scale magnetic-structure prediction.

==> anc/magndata_num_orbits.csv <==
entry,num_magnetic_site_orbits_by_family_space_group,num_magnetic_site_orbits_by_family_space_group_and_magnitudes,num_magnetic_site_orbits_by_spin_space_group,num_magnetic_site_orbits_by_magnetic_space_group,spin_only_group_type
0.1000_Fe4O5,3,3,4,4,COPLANAR
0.1001_PbMn2Ni6Te3O18,2,2,2,2,COLLINEAR
0.1004_CsO2,1,1,1,1,COPLANAR
0.1005_Mn3RhGe,1,1,1,1,NONCOPLANAR
0.1006_Mn3IrGe,1,1,1,1,NONCOPLANAR
0.1008_Sr2ErRuO6,2,2,2,2,COLLINEAR
0.1009_CaBaFe4O7,4,4,4,4,COPLANAR
0.1010_C10H6MnN4O4,1,1,1,1,COPLANAR
0.1013_Ba2NdRuO6,2,2,2,4,COLLINEAR
0.1014_CsNi(NCS)3,2,2,2,2,NONCOPLANAR
0.1015_CoTe6O13,1,1,1,1,COLLINEAR
0.1016_Co5(TeO3)4Cl2,3,3,3,3,NONCOPLANAR
0.1017_CePdAl3,1,1,1,1,COLLINEAR
0.1018_SrMnO3,1,1,1,1,COLLINEAR
0.1019_SrMnO3,1,1,1,1,COLLINEAR
0.101_Mn2GeO4,2,2,2,2,COPLANAR
0.1020_EuCu2Sb2,1,1,1,1,COLLINEAR
0.1021_TmFeO3,1,1,1,1,COLLINEAR
0.1022_TmFeO3,1,1,1,1,COLLINEAR
0.1023_Cr2MoO6,1,1,1,1,COLLINEAR
0.1024_BaFe2Se4,1,1,1,2,COPLANAR
0.1026_Mn3Si2Te6,2,2,2,2,NONCOPLANAR
0.1027_YbNiSn,1,1,1,1,COPLANAR
0.1028_Mn,4,6,6,6,NONCOPLANAR
0.102_Mn2GeO4,2,2,2,2,NONCOPLANAR
0.1031_TbMn6Sn6,2,2,2,2,COLLINEAR
0.1032_K2Cu3O(SO4)3,3,3,3,3,NONCOPLANAR
0.1033_NaKCu3O(SO4)3,3,3,3,3,NONCOPLANAR
0.1034_HoF3,1,1,1,1,COPLANAR
0.1036_CoTa4Se8,1,1,1,1,COLLINEAR
0.1037_Tm2Cu2In,1,1,1,1,COLLINEAR
0.103_Mn2GeO4,2,3,3,3,NONCOPLANAR
0.1041_ErGa,1,1,1,1,COLLINEAR
0.1042_ErGa,1,1,1,1,COLLINEAR
0.1043_NdPt6Al3,1,1,1,1,COPLANAR
0.1046_GdGa,1,1,1,1,COLLINEAR
0.1047_HoGa,1,1,1,1,COLLINEAR
0.1048_HoGa,1,1,1,1,COLLINEAR
0.1049_Co(DCOO)2(D2O)2,2,2,2,2,NONCOPLANAR
0.104_ErVO3,1,1,1,2,COPLANAR
0.1050_Co(DCOO)2(D2O)2,2,2,2,2,NONCOPLANAR
0.1051_Fe3S4,2,2,2,2,COLLINEAR
0.1052_Fe3S4,2,2,2,2,COLLINEAR
0.1053_Fe3S4,2,2,2,2,COLLINEAR
0.1054_Fe3S4,2,2,2,2,COLLINEAR
0.1058_PrBaMn2O6,1,1,1,1,COLLINEAR
0.1059_PrBaMn2O6,1,1,1,1,COLLINEAR
0.105_ErVO3,2,2,3,3,COLLINEAR
0.1060_C3H6MnO6,1,1,1,1,COPLANAR
0.1061_Fe2SeO,6,6,6,6,NONCOPLANAR
0.1062_Fe2(SeO3)3(H2O)3,2,2,2,2,NONCOPLANAR
0.1063_Fe2(SeO3)3(H2O)3,2,2,2,2,NONCOPLANAR
0.1064_RuP3SiO11,1,1,1,1,COLLINEAR
0.1065_MnGeN2,1,1,1,1,COLLINEAR
0.1066_MnSiN2,1,1,1,1,COLLINEAR
0.1067_MnSiN2,2,2,2,2,COPLANAR
0.1068_LuCrO3,1,1,1,1,COPLANAR
0.106_DyVO3,2,2,2,4,NONCOPLANAR
0.1071_Fe2SiO4,2,2,2,2,COLLINEAR
0.1072_Fe2SiO4,2,2,2,2,NONCOPLANAR
0.1073_Cr2CoAl,3,3,3,3,COLLINEAR
0.1075_Cs2Fe2(MoO4)3,2,2,2,2,NONCOPLANAR
0.1076_Li2Ni2W2O9,1,1,1,1,COPLANAR
0.1077_Cu2(MoO4)(SeO3),2,2,2,2,NONCOPLANAR
0.1078_[Na(OH2)3]Mn(NCS)3,1,1,1,1,COLLINEAR
0.107_Ho2Ge2O7,1,1,1,1,COPLANAR
0.1080_Ca2Fe2O5,2,2,2,2,COLLINEAR
0.1081_Mn2Au,1,1,1,1,COLLINEAR
0.1082_LuCrWO6,1,1,1,1,COLLINEAR
0.1083_RuP3SiO11,1,1,1,1,COLLINEAR
0.1084_Sr2Fe2O5,2,2,2,2,COLLINEAR
0.1085_PrFeO3,1,1,1,1,COLLINEAR
0.1086_Ho2Os2O7,1,1,1,1,NONCOPLANAR
0.1087_K2Co3(MoO4)3(OH)2,2,2,2,2,NONCOPLANAR
0.1089_TmGa,1,1,1,1,COLLINEAR
0.108_Mn3Ir,1,1,1,1,COPLANAR
0.1090_NH4CrF3,1,1,1,2,COLLINEAR
0.1091_La2O3Mn2Se2,1,1,1,1,COLLINEAR
0.1092_La2O3Mn2Se2,1,1,1,1,COLLINEAR
0.1093_La2O3Mn2Se2,1,1,1,1,COLLINEAR
0.1094_Eu2In,2,2,2,2,COLLINEAR
0.1097_NdGa,1,1,1,1,COLLINEAR
0.1098_NdGa,1,1,1,1,COLLINEAR
0.109_Mn3Pt,1,1,1,1,COPLANAR
0.10_DyFeO3,2,2,2,2,COPLANAR
0.1102_La4Co3O9,2,2,2,2,COLLINEAR
0.1103_EuSc2Te4,1,1,1,1,COLLINEAR
0.1104_GdCrO3,1,1,1,1,COLLINEAR
0.1105_GdCrO3,2,2,2,3,COPLANAR
0.1107_NdNi4Si,1,1,1,1,COLLINEAR
0.1109_Er2MnCoO6,3,3,3,3,COPLANAR
0.110_Cr2O3,1,1,1,1,COLLINEAR
0.1110_Tb2MnCoO6,2,2,2,2,COLLINEAR
0.1111_MnSb2O4,1,1,1,2,COLLINEAR
0.1112_CoNb4Se8,1,1,1,1,COLLINEAR
0.1114_CeAlSi,1,1,1,2,COPLANAR
0.1119_Mn5SiC,6,6,6,6,COLLINEAR
0.111_Co4Nb2O9,2,2,2,2,COLLINEAR
0.1120_KTb3F10,1,1,1,1,NONCOPLANAR
0.1121_KTb3F10,1,1,1,1,COLLINEAR
0.1122_KTb3F10,1,2,2,2,COPLANAR
0.1123_Li2CoCl4,1,1,1,1,COLLINEAR
0.112_FeBO3,1,1,1,1,COLLINEAR
0.113_NiCO3,1,1,1,1,COLLINEAR
0.114_CoCO3,1,1,1,1,COLLINEAR
0.115_MnCO3,1,1,1,1,COLLINEAR
0.116_FeCO3,1,1,1,1,COLLINEAR
0.117_LuFeO3,1,1,1,1,COPLANAR
0.118_Ba5Co5ClO13,3,3,3,3,COLLINEAR
0.119_CoSe2O5,1,1,1,1,COPLANAR
0.11_DyFeO3,2,2,2,2,COPLANAR
0.121_Li2Co(SO4)2,1,1,1,1,COPLANAR
0.122_Li2Mn(SO4)2,1,1,1,1,COPLANAR
0.125_MnGeO3,1,1,1,1,COLLINEAR
0.126_NpCo2,1,1,1,1,COLLINEAR
0.127_Dy3Al5O12,1,1,1,1,NONCOPLANAR
0.128_FeSO4F,1,1,1,1,COLLINEAR
0.129_Cu3Mo2O9,2,2,2,2,COPLANAR
0.12_U3Ru4Al12,1,1,2,2,COPLANAR
0.130_Cu3Mo2O9,3,3,5,5,COPLANAR
0.131_Mn(N(CN2))2,1,1,1,1,COLLINEAR
0.132_Fe(N(CN2))2,1,1,1,1,COPLANAR
0.133_Ni3B7O13Cl,3,3,3,3,COPLANAR
0.134_Mn3B7O13I,3,3,3,3,COPLANAR
0.135_Ni3B7O13Br,3,3,3,3,NONCOPLANAR
0.136_Co3B7O13Br,3,3,3,3,NONCOPLANAR
0.137_Cu2V2O7,1,1,1,1,COLLINEAR
0.138_BiCrO3,2,2,2,2,COLLINEAR
0.139_BiCrO3,2,2,2,3,COLLINEAR
0.13_Ca3Co2-xMnxO6,2,2,2,2,COLLINEAR
0.140_LuFe4Ge2,2,2,2,2,COPLANAR
0.141_Tb5Ge4,3,3,3,3,NONCOPLANAR
0.142_Fe2TeO6,1,1,1,1,COLLINEAR
0.143_Cr2TeO6,1,1,1,1,COLLINEAR
0.144_Cr2WO6,1,1,1,1,COLLINEAR
0.145_Co3TeO6,5,5,5,5,NONCOPLANAR
0.146_EuZrO3,1,1,1,1,COLLINEAR
0.147_EuZrO3,1,1,1,1,COLLINEAR
0.148_La2LiRuO6,1,1,1,1,COLLINEAR
0.149_Nd3Ru4Al12,1,2,2,2,COLLINEAR
0.14_Gd5Ge4,3,3,3,3,COLLINEAR
0.150_NiS2,1,1,1,1,NONCOPLANAR
0.151_Tm2Mn2O7,2,2,2,2,NONCOPLANAR
0.152_LiFePO4,1,1,1,1,COPLANAR
0.154_Er2Ru2O7,2,2,2,2,COLLINEAR
0.155_CaMnGe2O6,1,1,1,1,COLLINEAR
0.156_CaMnGe2O6,1,1,1,1,COLLINEAR
0.157_Yb2Sn2O7,1,1,1,1,NONCOPLANAR
0.158_Yb2Ti2O7,1,1,1,1,NONCOPLANAR
0.159_DyCoO3,1,1,1,1,COPLANAR
0.15_MnF2,1,1,1,1,COLLINEAR
0.160_TbCoO3,1,1,1,1,COPLANAR
0.161_CoSe2O5,1,1,1,1,COLLINEAR
0.163_MnPS3,1,1,1,1,COLLINEAR
0.164_Y2MnCoO6,2,2,2,2,COPLANAR
0.165_SrMn(VO4)(OH),2,2,2,2,COPLANAR
0.167_Nd3Sb3Mg2O14,1,1,1,1,NONCOPLANAR
0.168_NH4Fe2F6,2,2,2,2,NONCOPLANAR
0.169_U3As4,1,1,1,1,NONCOPLANAR
0.16_EuTiO3,1,1,1,1,COLLINEAR
0.170_U3P4,1,1,1,1,NONCOPLANAR
0.171_DyScO3,1,1,1,1,COPLANAR
0.173_Pr3Ru4Al12,1,2,2,2,COLLINEAR
0.174_Pr3Ru4Al12,1,2,2,2,COPLANAR
0.175_Ca2CoSi2O7,5,5,5,5,COPLANAR
0.176_Mn3Ti2Te6,2,2,2,2,COLLINEAR
0.177_Mn3GaN,1,1,1,1,COPLANAR
0.178_CoF2,1,1,1,1,COLLINEAR
0.179_FeCl5D2O(ND4)2,1,1,1,2,COPLANAR
0.17_FePO4,1,1,1,1,COPLANAR
0.180_MnPSe3,1,1,1,1,COLLINEAR
0.182_KCrF4,3,3,3,3,COPLANAR
0.184_Nd5Si4,3,3,3,3,NONCOPLANAR
0.185_Nd5Ge4,3,3,3,3,NONCOPLANAR
0.186_CeMnAsO,1,1,1,1,COLLINEAR
0.187_CeMnAsO,2,2,2,2,COLLINEAR
0.188_CeMnAsO,2,2,2,2,COPLANAR
0.189_CeMn2Ge4O12,1,1,1,1,COLLINEAR
0.18_BaMn2As2,1,1,1,1,COLLINEAR
0.191_BaCuF4,1,1,1,1,COPLANAR
0.192_RbFe2F6,2,2,2,2,COPLANAR
0.193_LiCoPO4,1,1,1,1,COLLINEAR
0.194_UPt2Si2,1,1,1,1,COLLINEAR
0.196_Co4Nb2O9,2,2,2,2,COPLANAR
0.197_Co4Nb2O9,2,2,2,2,COPLANAR
0.198_GdVO4,1,1,1,1,COLLINEAR
0.199_Mn3Sn,1,1,1,2,COPLANAR
0.19_MnTiO3,1,1,1,1,COLLINEAR
0.1_LaMnO3,1,1,1,1,COLLINEAR
0.200_Mn3Sn,1,1,1,2,COPLANAR
0.203_Mn3Ge,1,1,1,2,NONCOPLANAR
0.204_Ca2MnReO6,2,2,2,2,NONCOPLANAR
0.207_TlFe1.6Se2,1,1,1,1,COPLANAR
0.208_TlFe1.6Se2,1,1,1,2,COLLINEAR
0.209_TlFe1.6Se2,1,1,1,1,COLLINEAR
0.20_MnTe2,1,1,1,1,NONCOPLANAR
0.210_Sr2CoOsO6,2,2,2,2,COPLANAR
0.211_Ca2MnO4,1,1,1,1,COLLINEAR
0.212_Sr2Mn3As2O2,1,1,1,1,COLLINEAR
0.215_BaNi2P2O8,1,1,1,1,COLLINEAR
0.216_SrEr2O4,1,1,1,1,COLLINEAR
0.217_LiCrGe2O6,1,1,1,1,COLLINEAR
0.218_Co2SiO4,2,2,2,2,NONCOPLANAR
0.219_Co2SiO4,2,2,2,2,NONCOPLANAR
0.21_PbNiO3,1,1,1,1,COLLINEAR
0.220_Mn2SiO4,2,2,2,2,NONCOPLANAR
0.221_Fe2SiO4,2,2,2,2,NONCOPLANAR
0.222_CuMnAs,1,1,1,1,COLLINEAR
0.226_NdCo2,2,2,2,3,COLLINEAR
0.227_NdCo2,2,2,2,2,COLLINEAR
0.228_TbCo2,3,3,3,3,COLLINEAR
0.229_Ba2MnSi2O7,1,1,1,1,COLLINEAR
0.22_DyB4,1,1,1,1,COLLINEAR
0.230_K2CoP2O7,1,1,1,1,COLLINEAR
0.231_TmMn3O6,6,6,6,6,COLLINEAR
0.232_TmMn3O6,4,4,4,4,COLLINEAR
0.234_MnLaMnSbO6,3,3,3,4,COLLINEAR
0.235_MnPrMnSbO6,4,4,4,4,COLLINEAR
0.236_CaFe4Al8,1,1,1,1,NONCOPLANAR
0.237_Er2Sn2O7,1,1,1,1,COPLANAR
0.238_Er2Pt2O7,1,1,1,1,COPLANAR
0.239_Ca3LiRuO6,1,1,1,1,COLLINEAR
0.23_Ca3Mn2O7,1,1,1,1,COLLINEAR
0.240_Er2Cu2O5,4,4,4,4,NONCOPLANAR
0.241_Y2Cu2O5,2,2,2,2,COLLINEAR
0.242_Tm2Cu2O5,4,4,4,4,COPLANAR
0.243_Li2Fe(SO4)2,1,1,1,2,COLLINEAR
0.244_Li2Co(SO4)2,1,1,1,1,COLLINEAR
0.246_LiFe(SO4)2,1,1,1,1,COLLINEAR
0.24_LiMnPO4,1,1,1,1,COLLINEAR
0.250_(NH2(CH3)2)(FeCo(HCOO)6),2,2,2,2,NONCOPLANAR
0.251_(NH2(CH3)2)(FeMn(HCOO)6),2,2,2,2,NONCOPLANAR
0.252_Cs2FeCl5.D2O,1,1,1,1,COLLINEAR
0.253_Cs2FeCl5.D2O,1,1,1,2,COPLANAR
0.254_[C(ND2)3]Cu(DCOO)3,1,1,1,1,COLLINEAR
0.255_[C(ND2)3]Cu(DCOO)3,1,1,1,1,COLLINEAR
0.258_Li3Fe2(PO4)3,2,2,2,2,COLLINEAR
0.259_Li3Fe2(PO4)3,2,2,2,2,COLLINEAR
0.25_NaOsO3,1,1,1,1,COLLINEAR
0.260_CuFePO5,2,2,2,2,COLLINEAR
0.261_NiFePO5,2,2,2,2,COLLINEAR
0.262_CoFePO5,2,2,2,2,COPLANAR
0.263_Fe2PO5,2,2,2,2,COLLINEAR
0.264_Fe3(PO4)2,1,1,1,1,COLLINEAR
0.266_Na2BaCo(VO4)2,1,1,1,1,COLLINEAR
0.267_YbMnBi2,1,1,1,1,COLLINEAR
0.268_Tb2MnNiO6,4,4,4,4,NONCOPLANAR
0.269_Tb2MnNiO6,3,3,3,3,NONCOPLANAR
0.26_TmAgGe,1,1,2,2,COPLANAR
0.270_Tb2MnNiO6,2,2,2,2,COLLINEAR
0.271_Tb2MnNiO6,2,2,2,2,COLLINEAR
0.273_Mn3ZnN,1,1,1,1,COPLANAR
0.274_Mn4N,2,2,2,2,COLLINEAR
0.275_Mn3AlN,1,1,1,1,COLLINEAR
0.276_Mn3AlN,1,2,2,2,COLLINEAR
0.277_MgMnO3,1,1,1,1,COLLINEAR
0.279_Mn3As,1,1,1,2,COPLANAR
0.27_YFe4Ge2,2,2,2,2,COPLANAR
0.280_Mn3As,1,1,1,2,COPLANAR
0.281_Co2V2O7,2,2,2,2,NONCOPLANAR
0.284_KOsO4,1,1,1,1,COLLINEAR
0.285_KRuO4,1,1,1,1,COLLINEAR
0.286_Mn5Ge3,2,2,2,2,COLLINEAR
0.287_SrCo(VO4)(OH),2,2,2,2,NONCOPLANAR
0.288_NdMnO3,1,1,1,1,COPLANAR
0.289_NdMnO3,2,2,2,2,COPLANAR
0.28_LiFeSi2O6,1,1,1,1,COPLANAR
0.290_CeCu2,1,1,1,1,COLLINEAR
0.292_NiTe2O5,1,1,1,1,NONCOPLANAR
0.294_Cu4(OD)6FBr,3,3,3,3,NONCOPLANAR
0.295_Cu2(OD)3Cl,3,3,3,3,COPLANAR
0.296_Cu2(OD)3Cl,3,3,3,3,COPLANAR
0.297_NaCrGe2O6,1,1,1,1,COLLINEAR
0.298_Na2BaFe(VO4)2,1,1,1,1,COPLANAR
0.299_Fe2O3,4,4,4,4,COLLINEAR
0.29_Er2Ti2O7,1,1,1,1,NONCOPLANAR
0.2_Cd2Os2O7,1,1,1,1,NONCOPLANAR
0.300_Fe2O3,4,4,4,4,COLLINEAR
0.301_Sr2CoTeO6,1,1,1,1,COLLINEAR
0.303_BaCrF5,1,1,1,1,COLLINEAR
0.307_ScCrO3,1,1,1,1,COLLINEAR
0.308_InCrO3,1,1,1,1,COLLINEAR
0.309_TlCrO3,1,1,1,1,COLLINEAR
0.30_YbMnO3,1,1,1,1,COPLANAR
0.310_NaMnFeF6,3,3,3,3,COLLINEAR
0.311_CoGeO3,2,2,2,2,NONCOPLANAR
0.312_MnGeO3,2,2,2,2,COLLINEAR
0.313_MnGeO3,2,2,2,2,COPLANAR
0.314_ZrCo2Ge4O12,1,1,1,1,COPLANAR
0.315_ZrMn2Ge4O12,1,1,1,1,COLLINEAR
0.316_DyCrWO6,2,2,2,4,NONCOPLANAR
0.317_Ho2CoMnO6,2,2,2,2,COLLINEAR
0.318_Tm2CoMnO6,3,3,3,3,NONCOPLANAR
0.319_Tm2CoMnO6,3,3,3,3,COPLANAR
0.31_HoMnO3,1,1,1,1,COPLANAR
0.320_U2Pd2In,1,1,1,1,COPLANAR
0.321_U2Pd2Sn,1,1,1,1,COPLANAR
0.323_LaCrO3,1,1,1,1,COLLINEAR
0.324_CdYb2S4,1,1,1,1,COPLANAR
0.325_CdYb2Se4,1,1,1,1,COPLANAR
0.326_Nd2Sn2O7,1,1,1,1,NONCOPLANAR
0.327_CsMnF4,1,1,1,1,COLLINEAR
0.328_KMnF4,2,2,2,2,COPLANAR
0.329_RbMnF4,2,2,2,4,COLLINEAR
0.32_HoMnO3,1,1,1,1,COPLANAR
0.330_ErGe3,1,1,1,1,COLLINEAR
0.331_Fe2Mo3O8,2,2,2,2,COLLINEAR
0.332_Co2Mo3O8,2,2,2,2,COLLINEAR
0.333_Mn2Mo3O8,2,2,2,2,COLLINEAR
0.334_CoF3,1,1,1,1,COLLINEAR
0.335_FeF3,1,1,1,1,COLLINEAR
0.336_NdFeO3,1,1,1,1,COLLINEAR
0.337_NdFeO3,2,2,2,3,COPLANAR
0.338_Co2Mo3O8,2,2,2,2,COLLINEAR
0.339_Nd2Hf2O7,1,1,1,1,NONCOPLANAR
0.33_HoMnO3,2,2,2,2,NONCOPLANAR
0.340_Nd2Zr2O7,1,1,1,1,NONCOPLANAR
0.342_Tb3Ge5,2,2,2,2,NONCOPLANAR
0.343_TbGe2,2,2,2,2,COLLINEAR
0.345_Tb2C3,1,1,1,1,COLLINEAR
0.346_Tb2ReC2,2,2,2,2,COLLINEAR
0.347_Er2ReC2,2,2,2,2,NONCOPLANAR
0.348_Bi2CuO4,1,1,1,1,COLLINEAR
0.349_Nd2NiO4,2,2,2,2,NONCOPLANAR
0.350_TbAlO3,1,1,1,1,COPLANAR
0.351_TbFeO3,1,1,1,1,COLLINEAR
0.352_TbFeO3,2,2,2,2,NONCOPLANAR
0.353_TbFeO3,2,2,2,2,COPLANAR
0.354_TbCrO3,1,1,1,1,COLLINEAR
0.357_CaFe5O7,3,3,3,3,NONCOPLANAR
0.358_CaFe5O7,3,3,3,3,COLLINEAR
0.35_Cu2OSeO3,2,2,2,6,COLLINEAR
0.361_Sr3LiRuO6,1,1,1,1,COLLINEAR
0.362_RbFeCl5(D2O),1,1,1,1,COLLINEAR
0.363_KFeCl5(D2O),1,1,1,1,COLLINEAR
0.364_SrCr2As2,1,1,1,1,COLLINEAR
0.365_BaCr2As2,1,1,1,1,COLLINEAR
0.367_EuCr2As2,2,2,3,3,COLLINEAR
0.368_(CH3NH3)(Co(COOH)3,1,1,1,1,NONCOPLANAR
0.369_(CH3NH3)(Co(COOH)3,2,2,2,2,NONCOPLANAR
0.36_NiF2,1,1,1,1,COPLANAR
0.370_NdMnO3,1,1,1,1,COPLANAR
0.371_NdMnO3,2,2,2,2,COPLANAR
0.372_DyCrO4,2,2,2,2,COLLINEAR
0.374_YNi4Si,1,1,1,1,COLLINEAR
0.375_La2CoIrO6,1,1,1,1,COPLANAR
0.377_Mn3Ge,1,1,1,2,COPLANAR
0.378_UBi2,1,1,1,1,COLLINEAR
0.379_SmFeO3,1,1,1,1,COLLINEAR
0.37_U3Al2Si3,3,3,4,4,COPLANAR
0.380_SmFeO3,1,1,1,1,COLLINEAR
0.382_LiMnPO4,1,1,1,1,COLLINEAR
0.383_LiCoPO4,1,1,1,1,COLLINEAR
0.384_LiCoPO4,1,1,1,1,COLLINEAR
0.385_LiCoPO4,1,1,1,1,COPLANAR
0.386_Fe3BO5,3,3,3,3,COLLINEAR
0.387_Fe3BO5,5,5,5,9,COPLANAR
0.388_Co3Al2Si3O12,1,1,2,2,NONCOPLANAR
0.38_GaFeO3,3,3,3,3,COLLINEAR
0.392_Fe3(PO4)2(OH)2,2,2,2,2,COLLINEAR
0.394_Cu2CdB2O6,2,2,2,2,NONCOPLANAR
0.395_MnPtGa,1,1,1,1,COLLINEAR
0.396_MnPtGa,1,1,1,1,COPLANAR
0.398_Ca2RuO4,1,1,1,1,COPLANAR
0.399_FeOOH,1,1,1,1,COLLINEAR
0.39_Nd2NaRuO6,2,2,2,2,NONCOPLANAR
0.3_Ca3LiOsO6,1,1,1,1,COLLINEAR
0.401_Sr4Fe4O11,1,1,1,1,COLLINEAR
0.402_Sr4Fe4O11,1,1,1,1,COLLINEAR
0.403_NdCo2,3,3,3,3,COLLINEAR
0.404_Sr3NaRuO6,1,1,1,1,COLLINEAR
0.405_CsCoF4,2,3,3,3,COLLINEAR
0.406_GdNiSi3,1,1,1,1,COLLINEAR
0.407_NdSi,1,1,1,1,COPLANAR
0.408_PrSi,1,1,1,1,COPLANAR
0.409_TmNi,1,1,1,1,COPLANAR
0.40_Mn2O3-alpha,5,5,5,5,COPLANAR
0.410_GdAlO3,1,1,1,1,COLLINEAR
0.411_Tb5Ge4,3,3,3,3,NONCOPLANAR
0.412_Tb5Ge4,3,3,3,3,NONCOPLANAR
0.413_UGeSe,1,1,1,1,COLLINEAR
0.414_AlFe2B2,1,1,1,1,COLLINEAR
0.415_EuFe2P2,1,1,1,1,COLLINEAR
0.416_LaCrO3,1,1,1,1,COLLINEAR
0.417_LaCrO3,1,1,1,1,COLLINEAR
0.419_ErGe2O7,1,1,1,1,NONCOPLANAR
0.41_Mn2O3-alpha,5,5,5,5,COPLANAR
0.420_Sr2LuRuO6,1,1,1,1,COLLINEAR
0.421_EuMnSb2,1,1,1,1,COLLINEAR
0.422_EuMnSb2,2,2,2,4,COPLANAR
0.423_EuMnSb2,1,1,1,1,COLLINEAR
0.424_EuMnSb2,2,2,2,2,COPLANAR
0.425_Na2CoP2O7,2,2,2,2,COPLANAR
0.426_EuMnBi2,1,1,1,1,COLLINEAR
0.427_Sm2Ti2O7,1,1,1,1,NONCOPLANAR
0.428_BaMn2Si2O7,3,3,3,3,COLLINEAR
0.42_HoMnO3,2,2,2,2,NONCOPLANAR
0.430_Yb3Pt4,1,1,1,1,NONCOPLANAR
0.431_CuB2O4,2,2,3,3,COPLANAR
0.432_KMnF3,1,1,1,1,COLLINEAR
0.433_KMnF3,1,1,1,1,COLLINEAR
0.434_K2ReI6,1,1,1,1,COLLINEAR
0.436_TbNi4Si,1,1,1,1,COLLINEAR
0.437_Ho3NiGe2,3,3,3,3,COPLANAR
0.438_Pr3CoGe2,3,3,3,3,COPLANAR
0.439_Tb3NiGe2,4,4,4,4,COLLINEAR
0.43_HoMnO3,3,3,3,3,NONCOPLANAR
0.440_SrCuTe2O6,1,1,1,1,NONCOPLANAR
0.441_Fe4Nb2O9,2,2,2,2,COPLANAR
0.442_Fe4Nb2O9,2,2,2,2,COLLINEAR
0.443_Fe4Nb2O9,2,2,2,2,COLLINEAR
0.444_YbCl3,1,1,1,1,COLLINEAR
0.445_MnCoGe,2,2,2,2,COLLINEAR
0.446_MnCoGeB0.05,2,2,2,2,COPLANAR
0.447_MnCoGeB0.05,2,2,2,2,COLLINEAR
0.448_Ce4Ge3,1,1,1,1,COLLINEAR
0.449_Tb2Pt,2,2,4,4,COPLANAR
0.44_YMnO3,1,1,1,1,COPLANAR
0.450_Nd5Ge4,3,3,3,3,NONCOPLANAR
0.451_DyRuAsO,1,1,1,1,COLLINEAR
0.452_TbRuAsO,1,1,1,1,COLLINEAR
0.453_DyCoSi2,1,1,1,1,COLLINEAR
0.454_PrScSb,1,1,1,1,COLLINEAR
0.455_RbFeO2,2,2,2,2,COLLINEAR
0.457_CsFeO2,2,2,2,2,COLLINEAR
0.459_KFeO2,2,2,2,2,COLLINEAR
0.45_La2NiO4,1,1,1,1,COLLINEAR
0.460_KFeO2,2,2,2,2,COLLINEAR
0.461_CoRh2O4,1,1,1,1,COLLINEAR
0.462_MnAl2O4,1,1,1,1,COLLINEAR
0.463_Co3O4,1,1,1,1,COLLINEAR
0.464_BaMn2P2,1,1,1,1,COLLINEAR
0.465_HoCr2Si2,1,1,1,1,COLLINEAR
0.466_ThCr2Si2,1,1,1,1,COLLINEAR
0.467_TbPO4,1,1,1,1,COLLINEAR
0.468_ErB4,1,1,1,1,COLLINEAR
0.469_TbB4,1,1,1,1,COLLINEAR
0.46_CaBaCo4O7,4,4,4,4,COPLANAR
0.470_BaMn2Sb2,1,1,1,1,COLLINEAR
0.471_Ba2Mn3Sb2O2,1,1,1,1,COLLINEAR
0.472_LaMn2Si2,1,1,1,1,COLLINEAR
0.473_LaMn2Si2,1,1,1,1,COPLANAR
0.474_EuMn2Ge2,1,1,1,1,COLLINEAR
0.475_Sr2TbIrO6,1,1,1,1,COLLINEAR
0.476_Cs2[FeCl5(H2O)],1,1,1,1,COLLINEAR
0.477_Mn4Ta2O9,2,2,2,2,COLLINEAR
0.478_SmCrO3,2,2,2,2,NONCOPLANAR
0.479_SmCrO3,2,2,2,2,NONCOPLANAR
0.47_Gd2Sn2O7,1,1,1,1,COPLANAR
0.480_HoNi,1,1,1,1,COPLANAR
0.481_HoNi,1,1,1,1,COPLANAR
0.482_SrMn2As2,1,1,1,1,COLLINEAR
0.483_YbMn2Sb2,1,1,1,1,COLLINEAR
0.484_U2N2S,1,1,1,1,COLLINEAR
0.485_U2N2Se,1,1,1,1,COLLINEAR
0.486_ErCr2Si2,1,1,1,1,COLLINEAR
0.487_ErCr2Si2,2,2,2,2,COPLANAR
0.488_YbMnO3,2,2,2,2,NONCOPLANAR
0.489_YbMnO3,2,2,2,2,NONCOPLANAR
0.48_Tb2Sn2O7,1,1,1,1,NONCOPLANAR
0.490_YbMnO3,3,3,3,3,NONCOPLANAR
0.491_NdB4,1,1,1,1,COPLANAR
0.492_NdB4,1,1,1,1,COPLANAR
0.495_LaMn2Si2,1,1,1,1,COPLANAR
0.496_LaMn2Si2,1,1,1,1,COPLANAR
0.497_LaMn2Si2,1,1,1,1,COPLANAR
0.498_LaMn2Si2,1,1,1,1,COLLINEAR
0.499_UCr2Si2C,1,1,1,2,COLLINEAR
0.49_Ho2Ru2O7,1,1,1,1,NONCOPLANAR
0.4_NiCr2O4,2,2,2,2,COLLINEAR
0.501_LiFe2F6,1,1,1,1,COLLINEAR
0.504_NaCrSi2O6,1,1,1,1,COLLINEAR
0.505_Pb2VO(PO4)2,1,1,1,1,COLLINEAR
0.506_Cs2Cu3SnF12,2,2,2,2,COPLANAR
0.507_Mn4Nb2O9,2,2,2,2,COLLINEAR
0.509_BaFe12O19,5,5,5,5,COLLINEAR
0.50_MnTiO3,1,1,1,1,COLLINEAR
0.511_Co4Ta2O9,2,2,2,2,COPLANAR
0.512_Mn3As2,4,4,4,4,COLLINEAR
0.513_YRuO3,1,1,1,1,COLLINEAR
0.518_TbCr2Si2,1,1,1,1,COLLINEAR
0.519_HoCr2Si2,1,1,1,1,COLLINEAR
0.51_Ho2Ru2O7,2,2,2,2,NONCOPLANAR
0.520_TbCoO3,1,1,1,1,COPLANAR
0.521_DyCoO3,1,1,1,1,COPLANAR
0.523_CaMn2Sb2,1,1,1,1,COLLINEAR
0.524_MnPSe3,1,1,1,1,COLLINEAR
0.526_Mn4Ta2O9,2,2,2,2,COLLINEAR
0.527_Er2Si2O7,1,1,1,1,COLLINEAR
0.528_CrSb,1,1,1,1,COLLINEAR
0.529_Co4Nb2O9,2,2,2,2,COPLANAR
0.530_SrCuTe2O6,1,1,1,1,NONCOPLANAR
0.541_Mn2FeReO6,2,2,2,2,COLLINEAR
0.542_Mn2FeReO6,3,3,6,6,COLLINEAR
0.543_Mn2FeReO6,3,3,6,6,COLLINEAR
0.544_Mn2FeReO6,3,3,6,6,NONCOPLANAR
0.545_Mn2FeReO6,3,3,6,6,NONCOPLANAR
0.550_Mn3ReO6,2,2,4,4,COPLANAR
0.551_Mn3ReO6,3,3,6,6,COPLANAR
0.552_Pb2MnO4,1,1,1,1,COPLANAR
0.553_K2ReI6,1,1,1,1,COLLINEAR
0.561_NdNiGe2,1,1,1,1,COLLINEAR
0.562_Ce2Ni3Ge5,1,1,1,1,COLLINEAR
0.563_Ce2Ni3Ge5,1,1,1,1,COLLINEAR
0.564_U2Rh3Si5,1,1,1,1,COPLANAR
0.565_Ce2Ni3Ge5,1,1,1,1,COPLANAR
0.566_TbNiGe2,1,1,1,1,COLLINEAR
0.56_Ba2CoGe2O7,1,1,1,1,COLLINEAR
0.571_CoSO4,1,1,1,1,NONCOPLANAR
0.572_Na2NiCrF7,2,2,2,2,NONCOPLANAR
0.573_Na2NiCrF7,2,2,2,2,NONCOPLANAR
0.574_MnFeF5(H2O)2,2,2,2,2,NONCOPLANAR
0.575_ZnFeF5(H2O)2,1,1,1,1,COLLINEAR
0.576_Cr2F5,2,2,2,2,NONCOPLANAR
0.577_BaMnFeF7,2,2,2,2,COPLANAR
0.578_NaBaFe2F9,2,2,2,2,NONCOPLANAR
0.579_Na2NiFeF7,2,2,2,2,COPLANAR
0.580_Na2NiFeF7,2,2,2,2,COPLANAR
0.581_FeF3,1,1,1,1,COLLINEAR
0.582_Fe3F8(H2O)2,1,1,1,1,COLLINEAR
0.583_Fe2F5(H2O)2,2,2,2,2,COPLANAR
0.584_Fe2F5(H2O)2,2,2,2,2,NONCOPLANAR
0.585_YbCl3,1,1,1,1,COLLINEAR
0.586_YCrO3,1,1,1,1,COLLINEAR
0.587_TmCrO3,1,1,1,1,COLLINEAR
0.588_PrCrO3,2,2,2,2,COPLANAR
0.589_NdCrO3,2,2,2,4,COPLANAR
0.58_CoAl2O4,1,1,1,1,COLLINEAR
0.590_ErCrO3,2,2,2,4,COPLANAR
0.591_ErCrO3,1,1,1,1,COLLINEAR
0.592_DyCrO3,1,1,1,1,COLLINEAR
0.593_UPSe,1,1,1,1,COLLINEAR
0.594_UAsS,1,1,1,1,COLLINEAR
0.595_UPTe,1,1,1,1,COLLINEAR
0.596_UAsTe,1,1,1,1,COLLINEAR
0.598_AlCr2,1,1,1,1,COLLINEAR
0.599_CaMnSi,1,1,1,1,COLLINEAR
0.59_Cr2O3,1,1,1,1,COLLINEAR
0.5_Cr2S3,3,3,3,3,COLLINEAR
0.600_CaMnSi,1,1,1,1,COLLINEAR
0.601_CaMnGe,1,1,1,1,COLLINEAR
0.602_CaMnGe,1,1,1,1,COLLINEAR
0.603_CaMn2Ge2,1,1,1,1,COLLINEAR
0.604_CaMn2Ge2,1,1,1,1,COLLINEAR
0.605_BaMn2Ge2,1,1,1,1,COLLINEAR
0.606_BaMn2Ge2,1,1,1,1,COLLINEAR
0.607_RuO2,1,1,1,1,COLLINEAR
0.608_PrMnO3,1,1,1,1,COLLINEAR
0.609_NdMnO3,1,1,1,2,COLLINEAR
0.60_[NH2(CH3)2]n[FeIIIFeII(HCOO)6]n,3,3,3,3,NONCOPLANAR
0.611_BaMnSb2,1,1,1,1,COLLINEAR
0.612_Cu2OSO4,2,2,2,2,COPLANAR
0.613_FeCr2S4,2,2,2,2,COLLINEAR
0.614_FeCr2S4,2,2,2,2,COLLINEAR
0.615_FeCr2S4,2,2,2,2,COLLINEAR
0.616_HoB2,1,1,1,1,COLLINEAR
0.617_KMnSb,1,1,1,1,COLLINEAR
0.618_KMnBi,1,1,1,1,COLLINEAR
0.619_LaMnAsO,1,1,1,1,COLLINEAR
0.620_NdMnAsO,1,1,1,1,COLLINEAR
0.621_NdMnAsO,2,2,2,2,COLLINEAR
0.622_NdMnAsO,2,2,2,2,COLLINEAR
0.623_NdMnAsO,1,1,1,1,COLLINEAR
0.624_LaMnAsO,1,1,1,1,COLLINEAR
0.625_U2Pd2In,1,1,1,1,COPLANAR
0.626_NaMnP,1,1,1,1,COLLINEAR
0.627_NaMnP,1,1,1,1,COLLINEAR
0.628_NaMnP,1,1,1,1,COLLINEAR
0.629_NaMnAs,1,1,1,1,COLLINEAR
0.62_SrMn2V2O8,1,1,1,2,COLLINEAR
0.630_NaMnAs,1,1,1,1,COLLINEAR
0.631_NaMnSb,1,1,1,1,COLLINEAR
0.632_NaMnSb,1,1,1,1,COLLINEAR
0.633_KFeS2,1,1,1,1,COLLINEAR
0.634_NaMnBi,1,1,1,1,COLLINEAR
0.635_NaMnBi,1,1,1,1,COLLINEAR
0.636_RbFeS2,1,1,1,1,COLLINEAR
0.637_KFeSe2,1,1,1,1,COLLINEAR
0.638_RbFeSe2,1,1,1,1,COLLINEAR
0.639_Mn2Au,1,1,1,1,COLLINEAR
0.640_Mn2Au,1,1,1,1,COLLINEAR
0.641_Mn3Ga,2,2,2,2,COPLANAR
0.642_LaMnO3,1,1,1,1,COLLINEAR
0.64_MnV2O4,2,2,2,2,NONCOPLANAR
0.650_ErSi2O7,1,1,1,1,COLLINEAR
0.651_Er3Cu4Sn4,1,1,1,1,COLLINEAR
0.652_HoMnO3,3,3,3,3,NONCOPLANAR
0.656_NdMn2Ge2,1,1,1,1,COPLANAR
0.657_PrMn2Ge2,1,1,1,1,COPLANAR
0.658_BaCuTe2O6,1,1,1,1,NONCOPLANAR
0.65_Fe2O3-alpha,1,1,1,1,COLLINEAR
0.662_Mn3Sn2,2,2,2,2,COLLINEAR
0.663_Mn3Sn2,2,2,2,2,COPLANAR
0.664_Mn3Sn2,2,2,2,3,COPLANAR
0.665_CeMnSbO,1,1,1,1,COLLINEAR
0.666_CeMnSbO,2,2,2,2,COLLINEAR
0.667_LaMnSbO,1,1,1,1,COLLINEAR
0.668_PrMnSbO,2,2,2,2,COLLINEAR
0.669_Sr2YbRuO6,2,2,2,2,COLLINEAR
0.66_Fe2O3-alpha,1,1,1,2,COLLINEAR
0.670_Sr2YbRuO6,2,2,2,2,COLLINEAR
0.671_Sr2TmRuO6,2,2,2,2,COLLINEAR
0.672_CaCu3Fe2Sb2O12,2,2,2,4,COLLINEAR
0.681_Ce4Sb3,1,1,1,1,COLLINEAR
0.682_Ca2FeOsO6,2,2,2,2,COLLINEAR
0.684_TbPt,1,1,1,1,COPLANAR
0.685_ErPt,1,1,1,1,COPLANAR
0.686_HoPt,1,1,1,1,COPLANAR
0.687_DyPt,1,1,1,1,COPLANAR
0.688_TmPt,1,1,1,1,COPLANAR
0.689_PrPt,1,1,1,1,COLLINEAR
0.690_NdPt,1,1,1,1,COLLINEAR
0.692_Ba4Ru3O10,1,1,1,1,COLLINEAR
0.693_Ba4Ru3O10,1,1,1,1,COLLINEAR
0.694_Bi2CuO4,1,1,1,1,COLLINEAR
0.695_Bi2CuO4,1,1,1,1,COLLINEAR
0.696_SmCrO3,2,2,2,2,NONCOPLANAR
0.697_SmCrO3,2,2,2,2,NONCOPLANAR
0.698_SmCrO3,2,2,2,2,COPLANAR
0.699_LiMn6Sn6,1,1,1,2,COLLINEAR
0.69_Co4(OH)2(C10H16O4)3,2,2,2,2,COPLANAR
0.6_YMnO3,1,1,1,1,COPLANAR
0.700_TbMn6Sn6,2,2,2,2,COLLINEAR
0.701_TbMn6Sn6,2,2,2,2,COLLINEAR
0.702_TbMn6Sn6,2,2,2,3,COPLANAR
0.703_HoMn6Sn6,2,2,2,3,COLLINEAR
0.704_HoMn6Sn6,2,2,2,3,COPLANAR
0.705_HoMn6Sn6,2,2,2,3,COLLINEAR
0.706_Tb2Ir3Ga9,1,1,1,1,COLLINEAR
0.707_Tb2Ir3Ga9,1,1,1,1,COPLANAR
0.708_CrNb4S8,1,1,1,1,COLLINEAR
0.709_MnNb4S8,1,1,1,1,COLLINEAR
0.70_Na3Co(CO3)2Cl,1,1,1,1,NONCOPLANAR
0.711_MnTa4S8,1,1,1,1,COLLINEAR
0.712_VNb3S6,1,1,1,1,COLLINEAR
0.714_Li2Ni(SO4)2,1,1,1,1,COLLINEAR
0.715_HoCrWO6,2,2,2,2,NONCOPLANAR
0.716_HoCrWO6,2,2,2,2,COPLANAR
0.71_Li2Ni(SO4)2,1,1,1,1,COLLINEAR
0.722_Mn4Nb2O9,4,4,4,4,COLLINEAR
0.723_YbCl3,1,1,1,1,COLLINEAR
0.724_BaCoSiO4,1,1,1,1,COPLANAR
0.726_CsMn2F6,2,2,2,2,NONCOPLANAR
0.727_CsMn2F6,2,3,3,3,NONCOPLANAR
0.728_MoP3SiO11,1,1,1,1,COLLINEAR
0.729_ErNi4B,2,2,2,2,COLLINEAR
0.72_CaMnBi2,1,1,1,1,COLLINEAR
0.730_TbNi4B,2,2,2,2,COLLINEAR
0.731_HoNi4B,2,2,2,2,COLLINEAR
0.732_SrRuO3,1,1,1,1,COLLINEAR
0.733_AgRuO3,1,1,1,1,COLLINEAR
0.734_Mn3Ta2O8,3,3,3,4,COLLINEAR
0.735_LaBaMn2O5,2,2,2,2,COLLINEAR
0.737_LaBaMn2O6,1,1,1,1,COLLINEAR
0.738_LaBaMn2O6,1,1,1,1,COLLINEAR
0.739_YBaMn2O5,2,2,2,2,COLLINEAR
0.73_SrMnBi2,1,1,1,1,COLLINEAR
0.740_Dy3Ga5O12,1,1,1,1,NONCOPLANAR
0.741_Er3Ga5O12,1,1,1,1,NONCOPLANAR
0.743_Ho3Al5O12,1,1,1,1,NONCOPLANAR
0.744_Tb3Al5O12,1,1,1,1,NONCOPLANAR
0.745_Ho3Ga5O12,1,1,1,1,NONCOPLANAR
0.746_Tb3Ga5O12,1,1,1,1,NONCOPLANAR
0.747_Ba3CoIr2O9,2,2,2,2,COLLINEAR
0.748_Ba3NiRu2O9,2,2,2,2,COLLINEAR
0.749_Ba3CoRu2O9,2,2,2,2,COLLINEAR
0.74_Mn3Cu0.5Ge0.5N,1,1,1,1,COPLANAR
0.750_Ba3CoRu2O9,2,2,2,2,COLLINEAR
0.755_Mn2SeO3F2,1,1,1,1,COLLINEAR
0.756_GaV4S8,2,2,2,2,NONCOPLANAR
0.757_CeFeO3,1,1,1,1,COLLINEAR
0.758_CeFeO3,1,1,1,1,COLLINEAR
0.759_CeFeO3,2,2,2,2,COPLANAR
0.75_Cr2WO6,1,1,1,1,COLLINEAR
0.760_FeOHSO4,1,1,1,1,COLLINEAR
0.761_SrFe2Se2O,1,1,1,1,COPLANAR
0.762_SrFe2S2O,1,1,1,1,COPLANAR
0.763_Mn5(PO4)2(PO3(OH))2(HOH)4,3,3,3,3,NONCOPLANAR
0.764_Mn5(PO4)2(PO3(OH))2(HOH)4,3,3,3,3,NONCOPLANAR
0.765_Mn5(PO4)2(PO3(OH))2(HOH)4,3,3,3,3,NONCOPLANAR
0.766_YbMnSb2,1,1,1,1,COLLINEAR
0.767_SrMnSb2,1,1,1,1,COLLINEAR
0.768_SrMnSb2,1,1,1,1,COPLANAR
0.769_YbMnBi2,1,1,1,1,COLLINEAR
0.76_Cr2TeO6,1,1,1,1,COLLINEAR
0.771_PrMnSi2,1,1,1,1,COLLINEAR
0.772_PrMnSi2,1,1,1,1,COLLINEAR
0.773_NdMnSi2,2,2,2,2,COPLANAR
0.774_NdMnSi2,1,1,1,1,COLLINEAR
0.775_NdMnSi2,1,1,1,1,COLLINEAR
0.776_CeMnSi2,2,2,2,2,COLLINEAR
0.777_CeMnSi2,1,1,1,1,COLLINEAR
0.778_LaMnSi2,1,1,1,1,COLLINEAR
0.779_LaMnSi2,1,1,1,1,COLLINEAR
0.77_Tb2Ti2O7,1,2,2,2,NONCOPLANAR
0.780_LaMnSi2,1,1,1,1,COLLINEAR
0.781_CeMnSi2,2,2,2,2,COLLINEAR
0.782_NdScO3,1,1,1,1,COPLANAR
0.783_NdInO3,1,1,1,1,COPLANAR
0.784_NdCoO3,1,1,1,1,COLLINEAR
0.785_NdVO3,2,2,2,4,COPLANAR
0.786_NdVO3,1,1,1,2,COLLINEAR
0.787_YVO3,1,1,1,1,COLLINEAR
0.788_YVO3,2,2,2,4,COPLANAR
0.789_CeCuSi,1,1,1,1,COLLINEAR
0.78_NiN2O6,2,2,2,2,NONCOPLANAR
0.790_Sr2DyRuO6,2,2,2,2,COLLINEAR
0.791_Sr2TbRuO6,2,2,2,2,COLLINEAR
0.792_Sr2HoRuO6,2,2,2,2,COLLINEAR
0.793_Sr2HoRuO6,2,2,2,2,COLLINEAR
0.794_Sr2HoRuO6,2,2,2,2,COLLINEAR
0.795_Sr2YRuO6,1,1,1,1,COLLINEAR
0.796_Ca2NiOsO6,2,2,2,2,COLLINEAR
0.797_SmBaMn2O5,2,2,2,2,COLLINEAR
0.798_MnPd2,1,1,1,1,COLLINEAR
0.799_Sr2Co2O5,2,2,2,2,COLLINEAR
0.79_CaIrO3,1,1,1,1,COLLINEAR
0.7_ScMnO3,1,1,1,1,COPLANAR
0.800_MnTe,1,1,1,1,COLLINEAR
0.801_Tl3Fe2S4,1,1,1,1,COLLINEAR
0.802_CuFeS2,1,1,1,1,COLLINEAR
0.803_NbMnP,1,1,1,2,COPLANAR
0.804_MoP3SiO11,1,1,1,1,COLLINEAR
0.805_DyBaCuO5,3,3,3,3,COPLANAR
0.806_Fe2Se2O7,3,3,3,3,NONCOPLANAR
0.807_Fe2Se2O7,3,3,3,3,NONCOPLANAR
0.808_Fe2Se2O7,3,3,3,3,NONCOPLANAR
0.809_Fe2WO6,2,2,2,2,NONCOPLANAR
0.80_U2Pd2In,1,1,1,1,COPLANAR
0.810_Fe2WO6,2,2,2,2,COPLANAR
0.811_Fe2WO6,2,2,2,2,COLLINEAR
0.812_Fe2WO6,2,2,2,4,COPLANAR
0.813_Fe2WO6,2,2,2,2,COLLINEAR
0.814_Fe2WO6,2,2,2,2,COLLINEAR
0.815_MnNb2O6,1,1,1,1,COLLINEAR
0.816_MnTa2O6,1,1,1,1,COLLINEAR
0.818_MnTa2O6,1,1,1,1,COPLANAR
0.819_MnNb2O6,1,1,1,1,COPLANAR
0.81_U2Pd2Sn,1,1,1,1,COPLANAR
0.821_SrGd2O4,2,2,2,2,COLLINEAR
0.823_Sr2MnGaO5,1,1,1,1,COLLINEAR
0.825_Ca2MnGaO5,1,1,1,1,COLLINEAR
0.827_Na2MnPO4F,2,2,2,2,COLLINEAR
0.828_Na2MnPO4F,2,2,2,2,COLLINEAR
0.829_Na2MnPO4F,2,2,2,2,COLLINEAR
0.830_Na2MnPO4F,2,2,2,2,COLLINEAR
0.831_BaCaFe4O7,4,4,4,4,COPLANAR
0.832_CeAuGe,1,1,1,1,COLLINEAR
0.834_CrSbSe3,1,1,1,1,COLLINEAR
0.835_Dy5Pd2In4,3,3,3,3,COLLINEAR
0.836_DyFeO3,1,1,1,1,COLLINEAR
0.837_DyFeO3,1,1,1,1,COLLINEAR
0.838_DyFeO3,1,1,1,1,COLLINEAR
0.839_DyFeO3,1,1,1,1,COLLINEAR
0.83_LiFeP2O7,1,1,1,1,COLLINEAR
0.840_DyFeO3,1,1,1,1,COLLINEAR
0.841_DyFeO3,1,1,1,1,COLLINEAR
0.842_DyAlO3,1,1,1,1,COPLANAR
0.847_Er5Pd2In4,3,3,6,6,COPLANAR
0.848_Er5Pd2In4,3,3,6,6,COPLANAR
0.849_Er5Pd2In4,2,2,2,2,COPLANAR
0.850_Er5Pd2In4,2,2,2,2,COPLANAR
0.851_C7H14NFeCl4,1,2,2,2,NONCOPLANAR
0.854_Gd2Pt2O7,1,1,1,1,COPLANAR
0.855_Mn2Sb,2,2,2,2,COLLINEAR
0.856_Tm2Fe17,6,6,6,6,COLLINEAR
0.857_Tm2Fe17,6,6,6,6,COLLINEAR
0.858_Tm2Fe17,4,4,4,4,COLLINEAR
0.859_YCo3,3,3,3,3,COLLINEAR
0.85_KCo4(PO4)3,3,3,3,3,COPLANAR
0.860_Co3Sn2S2,1,1,1,1,COLLINEAR
0.861_Co3Sn2S2,1,1,1,1,COLLINEAR
0.862_Eu2Ir2O7,1,1,1,1,NONCOPLANAR
0.863_EuCd2As2,1,1,1,1,COLLINEAR
0.867_Nd2NiIrO6,2,2,2,2,COLLINEAR
0.868_Pr2NiIrO6,2,2,2,2,COPLANAR
0.869_Pr2NiIrO6,3,3,3,3,COPLANAR
0.86_KMn4(PO4)3,3,3,3,3,COLLINEAR
0.870_Pr2NiIrO6,3,3,3,3,NONCOPLANAR
0.871_Pr2NiIrO6,3,3,3,3,COPLANAR
0.872_Pr2NiIrO6,3,3,3,3,COPLANAR
0.873_Pr2NiIrO6,3,3,3,3,COPLANAR
0.874_Nd2NiIrO6,3,3,3,3,NONCOPLANAR
0.875_Nd2NiIrO6,3,3,3,3,NONCOPLANAR
0.877_Nd2ZnIrO6,2,2,4,4,NONCOPLANAR
0.878_Nd2ZnIrO6,2,2,4,4,NONCOPLANAR
0.879_Nd2ZnIrO6,2,2,4,4,NONCOPLANAR
0.87_NaFePO4,1,1,1,1,COLLINEAR
0.881_CuMnAs,1,1,1,1,COLLINEAR
0.883_NaCo2(SeO3)2(OH),1,1,1,1,NONCOPLANAR
0.88_LiNiPO4,1,1,1,1,COPLANAR
0.891_CuCr2O4,2,2,2,3,COPLANAR
0.892_NiCr2O4,2,2,2,2,COLLINEAR
0.893_NiCr2O4,2,2,2,2,COLLINEAR
0.895_NiCr2O4,2,2,2,3,COLLINEAR
0.896_NiCrO4,1,1,1,1,COLLINEAR
0.897_TbMn2Ge2,2,2,2,2,COLLINEAR
0.898_Mn3IrSi,1,1,1,1,NONCOPLANAR
0.899_Mn3IrGe,1,1,1,1,NONCOPLANAR
0.89_BaMn2Bi2,1,1,1,1,COLLINEAR
0.8_ScMnO3,1,1,1,1,COPLANAR
0.900_Mn3CoGe,1,1,1,1,NONCOPLANAR
0.902_DyMn2Ge2,2,2,2,2,COLLINEAR
0.903_Pr2PdGe6,1,1,1,1,COPLANAR
0.904_Nd2PdGe6,1,1,1,1,COLLINEAR
0.905_Tb2PdGe6,1,1,1,1,COPLANAR
0.906_Dy2PdGe6,1,1,1,1,COPLANAR
0.907_Ho2PdGe6,1,1,1,1,COPLANAR
0.908_Tb2PtGe6,1,1,1,1,COPLANAR
0.909_Er2PtGe6,1,1,1,1,COLLINEAR
0.90_Rb2Fe2O(AsO4)2,2,2,2,2,NONCOPLANAR
0.910_TbNiSi2,1,1,1,1,COLLINEAR
0.911_Tb5Pd2In4,2,2,2,2,COLLINEAR
0.912_Ho5Ni2In4,2,2,2,2,COPLANAR
0.913_Ho5Ni2In4,3,3,3,3,COPLANAR
0.914_Tb5Ni2In4,2,2,2,2,COLLINEAR
0.915_Tb5Ni2In4,2,2,2,2,COPLANAR
0.916_Cd2Os2O7,1,1,1,1,NONCOPLANAR
0.917_Sr2ScOsO6,1,1,1,1,COLLINEAR
0.918_Ag2RuO4,1,1,1,1,COPLANAR
0.919_EuMnBi2,1,1,1,1,COLLINEAR
0.91_Rb2Fe2O(AsO4)2,2,2,2,2,NONCOPLANAR
0.920_ThMnPN,1,1,1,1,COLLINEAR
0.921_ThMnPN,1,1,1,1,COLLINEAR
0.922_ThMnAsN,1,1,1,1,COLLINEAR
0.923_ThMnAsN,1,1,1,1,COLLINEAR
0.924_RbRuO4,1,1,1,1,COPLANAR
0.926_Pr2PdGe6,1,1,1,1,COPLANAR
0.927_Nd2PdGe6,1,1,1,1,COLLINEAR
0.928_Dy2PdGe6,1,1,1,1,COPLANAR
0.929_Tb2PdGe6,1,1,1,1,COPLANAR
0.92_CaMn2Sb2,1,1,1,1,COLLINEAR
0.930_Ho2PdGe6,1,1,1,1,COPLANAR
0.931_Tb2PtGe6,1,1,1,1,COPLANAR
0.932_Er2PtGe6,1,1,1,1,COLLINEAR
0.933_Na2RuO4,2,2,2,2,COLLINEAR
0.934_Sr2NiTeO6,1,1,1,1,COLLINEAR
0.936_Sr2MnTeO6,1,1,1,1,COLLINEAR
0.937_Sr2CoTeO6,1,1,1,1,COLLINEAR
0.941_Er2O3,2,2,2,2,NONCOPLANAR
0.942_Er2Ge2O7,1,1,1,1,NONCOPLANAR
0.943_Yb2Ge2O7,1,1,1,1,NONCOPLANAR
0.944_Yb2Ir2O7,2,2,4,4,NONCOPLANAR
0.945_Yb2Ir2O7,1,1,1,1,NONCOPLANAR
0.947_YCrO3,1,1,1,1,COLLINEAR
0.948_CaNi3P4O14,2,2,2,2,NONCOPLANAR
0.950_LaErO3,1,1,1,1,NONCOPLANAR
0.951_LaYbO3,1,1,1,1,COPLANAR
0.952_YbPdSi,3,3,3,3,COPLANAR
0.954_Nd2Ir2O7,2,2,2,2,NONCOPLANAR
0.955_Na2Mn(H2C3O4)2(H2O)2,1,1,1,1,COLLINEAR
0.958_Mn3Si2Te6,2,2,2,2,NONCOPLANAR
0.959_Cr2TeO6,1,1,1,1,COLLINEAR
0.95_LiFePO4,1,1,1,1,COLLINEAR
0.960_Fe2TeO6,1,1,1,1,COLLINEAR
0.961_LiCrGe2O6,1,1,1,1,COLLINEAR
0.962_LiCrGe2O6,1,1,1,1,COLLINEAR
0.963_LiCrGe2O6,1,1,1,1,COLLINEAR
0.964_LiCrGe2O6,1,1,1,1,COLLINEAR
0.965_LuFe2O4,4,4,4,4,COLLINEAR
0.966_V2WO6,1,1,1,1,COLLINEAR
0.967_BaMn2V2O8,1,1,1,2,COLLINEAR
0.968_CaFe2O4,2,2,2,2,COLLINEAR
0.969_CaFe2O4,2,2,2,2,COLLINEAR
0.96_CoSO4,1,1,1,1,NONCOPLANAR
0.970_PrRu2Si2,1,1,1,1,COLLINEAR
0.971_HoP,1,1,1,1,COLLINEAR
0.972_HoPdIn,1,1,1,1,COLLINEAR
0.973_HoPdIn,1,1,1,1,COLLINEAR
0.974_ErPdIn,1,1,1,1,COLLINEAR
0.975_ErPdIn,1,1,1,1,COLLINEAR
0.976_NdPdIn,1,1,1,2,COLLINEAR
0.977_NdPdIn,1,1,1,2,COLLINEAR
0.978_ErNiIn,1,1,1,1,COLLINEAR
0.979_TmVO3,1,1,1,1,COLLINEAR
0.97_FeSb2O4,1,1,1,1,NONCOPLANAR
0.980_TmVO3,1,1,1,1,COLLINEAR
0.981_TmVO3,2,2,2,2,COPLANAR
0.982_TmVO3,2,2,2,2,COLLINEAR
0.983_TmVO3,2,2,2,2,COLLINEAR
0.984_LuVO3,1,1,1,1,COLLINEAR
0.985_EuPd3Si2,1,1,1,1,COLLINEAR
0.987_BaFe2S2O,1,1,1,1,COPLANAR
0.988_BaFe2Se2O,1,1,1,1,COPLANAR
0.989_MnCr2O4,2,3,3,3,COLLINEAR
0.990_HoFeO3,2,2,2,2,NONCOPLANAR
0.991_HoFeO3,1,1,1,1,COLLINEAR
0.992_HoFeO3,2,2,2,2,NONCOPLANAR
0.993_HoFeO3,1,1,1,1,COPLANAR
0.994_HoFeO3,2,2,2,2,NONCOPLANAR
0.999_Fe4O5,3,3,4,4,COLLINEAR
0.9_GdB4,1,1,1,1,COPLANAR
1.0.10_Sr3NiIrO6,4,4,4,4,COLLINEAR
1.0.11_CeCoGe3,3,3,3,3,COLLINEAR
1.0.12_UAu2Si2,1,1,2,2,COLLINEAR
1.0.13_FeI2,23,23,23,23,COLLINEAR
1.0.14_CsFeCl3,1,1,1,1,COPLANAR
1.0.18_Cs2MnU3F16,4,4,4,4,COLLINEAR
1.0.19_Cs2CoU3F16,4,4,4,4,COLLINEAR
1.0.1_Ag2CrO2,1,1,2,2,COLLINEAR
1.0.20_Cs2NiU3F16,4,4,4,4,COLLINEAR
1.0.21_K2Mn3(VO4)2CO3,4,4,4,4,COLLINEAR
1.0.22_K2Mn3(VO4)2CO3,4,4,4,9,COPLANAR
1.0.23_Dy3Ru4Al12,5,5,5,5,NONCOPLANAR
1.0.24_ThMn2,4,4,4,4,COPLANAR
1.0.26_RbCoBr3,1,1,2,2,COLLINEAR
1.0.27_Li2MnTeO6,1,1,1,1,COPLANAR
1.0.28_Tb(DCO2)3,3,3,3,3,COLLINEAR
1.0.29_CeIrGe3,3,3,3,3,COLLINEAR
1.0.31_EuIn2As2,2,2,2,2,COPLANAR
1.0.32_EuIn2As2,1,1,1,1,COPLANAR
1.0.33_FeF3,1,1,1,1,COPLANAR
1.0.34_RbNiCl3,2,2,2,2,COPLANAR
1.0.35_CsMnBr3,2,2,2,3,COPLANAR
1.0.36_CsMnI3,1,1,2,2,COPLANAR
1.0.37_CsMnI3,1,1,2,2,COPLANAR
1.0.38_CsCoCl3,1,1,2,2,COLLINEAR
1.0.39_BaMnO3,2,2,2,2,COLLINEAR
1.0.3_CsCoBr3,2,2,2,2,COPLANAR
1.0.40_RbFeCl3,3,3,3,3,COPLANAR
1.0.41_RbNiCl3,2,2,2,3,COPLANAR
1.0.42_CsNiCl3,1,1,1,3,COPLANAR
1.0.43_UPd2Si2,2,2,2,2,COLLINEAR
1.0.44_Ba3CoSb2O9,2,2,2,2,COPLANAR
1.0.45_Ba3CoSb2O9,1,1,1,1,COPLANAR
1.0.46_Ba3MnSb2O9,2,2,2,3,COPLANAR
1.0.47_MnSe2,2,2,2,2,COLLINEAR
1.0.48_MnSe2,2,2,3,3,COLLINEAR
1.0.49_BaCoSiO4,3,3,3,3,COPLANAR
1.0.4_CsNiCl3,2,2,2,3,COPLANAR
1.0.50_CoGeO3,6,6,6,6,COPLANAR
1.0.52_Tb14Ag51,13,13,13,13,NONCOPLANAR
1.0.53_Ho2Ni2Pb,3,3,3,3,COLLINEAR
1.0.54_Ho2Ni2Pb,3,3,3,3,COLLINEAR
1.0.57_NdAlGe,1,1,2,2,COLLINEAR
1.0.58_Li2MnTeO6,1,1,1,1,COPLANAR
1.0.59_Na2MnTeO6,2,2,2,2,COPLANAR
1.0.5_Sr3CoIrO6,4,4,4,4,COLLINEAR
1.0.6_CoV2O6,2,2,2,2,COLLINEAR
1.0.7_LuFe2O4,6,6,6,6,COLLINEAR
1.0.8_Ba3MnNb2O9,1,1,1,1,COPLANAR
1.0.9_CsCoCl3,1,2,2,2,COLLINEAR
1.100_Cu2MnSnS4,1,1,1,1,COLLINEAR
1.101_LuMnO3,1,1,1,1,COLLINEAR
1.102_U2Ni2In,2,2,2,2,NONCOPLANAR
1.103_U2Rh2Sn,1,1,1,1,COLLINEAR
1.104_Gd2CuO4,1,1,1,1,COLLINEAR
1.106_Pr2CuO4,2,2,2,2,COLLINEAR
1.107_Sm2CuO4,1,1,1,1,COLLINEAR
1.108_TbMn2O5,3,4,12,12,COPLANAR
1.109_HoMn2O5,8,8,12,12,COPLANAR
1.110_ScMn6Ge6,1,1,1,1,COLLINEAR
1.111_GdBiPt,1,1,1,1,COLLINEAR
1.112_NiTa2O6,1,1,2,2,COLLINEAR
1.113_NiSb2O6,1,1,1,2,COLLINEAR
1.114_Ca4IrO6,1,1,1,1,COPLANAR
1.115_Dy3Ru4Al12,1,2,2,2,NONCOPLANAR
1.116_AgMnVO4,1,1,2,2,COPLANAR
1.117_NaFePO4,1,1,2,2,COPLANAR
1.118_GdPO4,1,1,1,1,COPLANAR
1.120_BaFe2Se3,1,1,4,4,COLLINEAR
1.121_NaFeSO4F,1,1,1,1,COLLINEAR
1.122_Cu3Bi(SeO3)2O2Br,2,2,2,2,COPLANAR
1.123_Cu3Y(SeO3)2O2Cl,2,2,2,2,COPLANAR
1.124_YBaFe4O7,4,4,4,4,COPLANAR
1.125_LaFeAsO,1,1,1,1,COLLINEAR
1.126_NaCoSO4F,1,1,1,1,COPLANAR
1.127_BiNiO(PO4),1,1,1,1,COPLANAR
1.128_BiCoO(PO4),1,1,1,1,COPLANAR
1.129_AgFe3(SO4)2(OD)6,1,1,1,1,COPLANAR
1.12_BaNd0.9Y0.1MoO6,2,2,2,2,COLLINEAR
1.130_Cr2As,2,2,2,2,COLLINEAR
1.131_Fe2As,2,2,2,2,COLLINEAR
1.132_Mn2As,2,2,2,2,COLLINEAR
1.133_CuSb2O6,1,1,1,1,COPLANAR
1.134_Co2C10O8H2,1,1,1,1,COLLINEAR
1.135_C8H10Co2O11,3,3,3,3,NONCOPLANAR
1.136_AgCrS2,1,1,2,2,COLLINEAR
1.138_MgV2O4,1,1,1,1,NONCOPLANAR
1.139_Ho2RhIn8,1,1,1,1,COLLINEAR
1.13_Ba3Nb2NiO9,1,1,1,1,COPLANAR
1.140_PrMgPb,1,1,1,1,COLLINEAR
1.141_NdMgPb,1,1,1,1,COLLINEAR
1.142_CeMgPb,1,1,1,1,COLLINEAR
1.143_Mn3Pt,1,1,1,1,COLLINEAR
1.144_NH4FeCl2(HCOO),1,1,1,1,COLLINEAR
1.145_Mn3Ni20P6,1,1,1,1,COLLINEAR
1.146_LaCrAsO,1,1,1,1,COLLINEAR
1.147_Li2Fe(SO4)2,1,1,1,1,COPLANAR
1.14_Ho2BaNiO5,2,2,2,2,COPLANAR
1.150_PrAg,1,1,1,1,COLLINEAR
1.153_Mn3GaC,1,1,1,1,COLLINEAR
1.154_NaFeSi2O6,1,1,1,1,COLLINEAR
1.155_LiFeSO4F,2,2,2,2,COLLINEAR
1.156_LaMn3Cr4O12,2,2,2,3,COLLINEAR
1.158_YMn3Al4O12,1,1,1,3,COLLINEAR
1.159_Li2Ni(WO4)2,1,1,1,1,COLLINEAR
1.15_Er2BaNiO5,2,2,2,2,COPLANAR
1.160_UP,1,1,1,1,COLLINEAR
1.161_PrFe3(BO3)4,2,2,2,2,NONCOPLANAR
1.162_NdMg,1,1,1,1,COLLINEAR
1.163_TmPdIn,1,1,2,2,COPLANAR
1.164_Co3TeO6,9,9,18,18,COPLANAR
1.165_Ni3TeO6,3,3,3,3,COLLINEAR
1.166_La2LiOsO6,1,1,2,2,COLLINEAR
1.167_NiS2,1,2,4,4,NONCOPLANAR
1.168_Sr2CuTeO6,1,1,1,1,COLLINEAR
1.169_CaCoGe2O6,1,1,1,1,COLLINEAR
1.16_BaFe2As2,1,1,1,1,COLLINEAR
1.170_Tm5Ni2In4,3,5,10,10,COPLANAR
1.171_Tb2Fe2Si2C,1,1,1,1,COLLINEAR
1.172_NiTa2O6,1,1,2,2,COLLINEAR
1.176_YbCo2Si2,1,1,1,1,COLLINEAR
1.177_Sr2CuWO6,1,1,1,1,COLLINEAR
1.179_NdCoAsO,2,2,2,2,COLLINEAR
1.17_CoV2O6-alpha,1,1,1,1,COLLINEAR
1.180_Na3Co2SbO6,1,1,1,1,COLLINEAR
1.182_TlMnO3,4,4,4,4,COLLINEAR
1.183_FePS3,1,1,1,1,COLLINEAR
1.185_GeCu2O4,1,1,1,1,COPLANAR
1.186_SrRu2O6,1,1,1,1,COLLINEAR
1.187_TbRh2Si2,1,1,1,1,COLLINEAR
1.188_CeRh2Si2,1,1,1,1,COLLINEAR
1.189_TbMg3,1,1,1,1,COLLINEAR
1.18_MnS2,1,1,1,1,COLLINEAR
1.190_YCr(BO3)2,1,1,1,1,COLLINEAR
1.191_HoCr(BO3)2,1,1,1,1,COLLINEAR
1.192_SmMn2O5,3,3,5,5,COLLINEAR
1.193_CrTe3,2,2,4,4,COLLINEAR
1.194_NiWO4,1,1,1,1,COLLINEAR
1.195_Er2Ni2In,1,1,1,1,COLLINEAR
1.196_MnV2O6,1,1,1,1,COPLANAR
1.197_Fe4Si2Sn7O16,1,1,1,1,COPLANAR
1.199_Sc2NiMnO6,1,1,1,1,COLLINEAR
1.19_PrMn2O5,2,2,4,4,COPLANAR
1.1_Mn3O4,1,1,1,1,COLLINEAR
1.200_U2Ni2Sn,1,1,1,2,COLLINEAR
1.201_Cr2ReO6,2,2,2,2,NONCOPLANAR
1.202_CrReO4,2,2,2,2,COPLANAR
1.203_Ni2SiO4,4,4,4,4,COPLANAR
1.204_Ni2SiO4,4,4,4,4,COPLANAR
1.205_Dy2Fe2Si2C,1,1,1,1,COLLINEAR
1.206_Dy2Fe2Si2C,1,1,1,1,COLLINEAR
1.207_U2Rh2Sn,2,2,2,2,NONCOPLANAR
1.208_UAs,1,1,1,1,COLLINEAR
1.209_FeI2,2,2,2,2,COLLINEAR
1.20_HoMnO3,1,1,1,1,COLLINEAR
1.210_FePSe3,1,1,1,1,COLLINEAR
1.211_Dy2O2S,1,1,1,1,COLLINEAR
1.212_Dy2O2Se,1,1,1,1,COLLINEAR
1.213_Ho2O2Se,1,1,1,1,COLLINEAR
1.214_Yb2O2Se,1,1,1,1,COLLINEAR
1.215_UP2,1,1,1,1,COLLINEAR
1.216_Nd2BaNiO5,2,2,2,2,COPLANAR
1.217_Tb2BaNiO5,2,2,2,2,COPLANAR
1.218_Tm2BaNiO5,2,2,2,2,COPLANAR
1.219_CuF2,1,1,1,2,COLLINEAR
1.21_DyCo2Si2,1,1,1,1,COLLINEAR
1.222_Er2CoGa8,1,1,1,1,COLLINEAR
1.223_Tm2CoGa8,1,1,1,1,COLLINEAR
1.224_CoNb2O6,1,1,2,2,COPLANAR
1.225_ScMn6Ge6,1,1,1,1,COLLINEAR
1.226_CeCo2Ge4O12,1,1,1,1,COPLANAR
1.227_Ca2Cr2O5,2,2,2,3,COPLANAR
1.228_RuCl3,1,1,1,1,COLLINEAR
1.229_BaMoP2O8,1,1,1,1,COLLINEAR
1.22_DyCu2Si2,1,1,1,1,COLLINEAR
1.230_NiPS3,1,1,1,1,COLLINEAR
1.232_CuMnSb,1,1,1,1,COLLINEAR
1.233_CuMnSb,1,1,1,1,COLLINEAR
1.235_Ba(TiO)Cu4(PO4)4,1,1,1,1,NONCOPLANAR
1.237_VCl2,1,1,1,1,COPLANAR
1.238_VBr2,1,1,1,1,COPLANAR
1.239_MnBr2,1,1,1,1,COLLINEAR
1.23_La2CuO4,1,1,1,1,COLLINEAR
1.240_FeI2,1,1,1,1,COLLINEAR
1.241_FeCl2,1,1,1,1,COLLINEAR
1.242_FeBr2,1,1,1,1,COLLINEAR
1.244_CrCl3,1,1,1,1,COLLINEAR
1.245_CoBr2,1,1,1,1,COLLINEAR
1.246_CoCl2,1,1,1,1,COLLINEAR
1.247_NiCl2,1,1,1,1,COLLINEAR
1.248_NiBr2,1,1,1,1,COLLINEAR
1.249_K2NiF4,1,1,1,1,COLLINEAR
1.24_ZnV2O4,1,1,1,1,COLLINEAR
1.250_KNiF3,1,1,1,1,COLLINEAR
1.251_NdCo2P2,2,2,2,2,COLLINEAR
1.252_CaCo2P2,1,1,1,1,COLLINEAR
1.253_CeCo2P2,1,1,1,1,COLLINEAR
1.254_UNiGa5,1,1,1,1,COLLINEAR
1.255_UPtGa5,1,1,1,1,COLLINEAR
1.256_BaNi2V2O8,1,1,1,1,COLLINEAR
1.257_BaNi2As2O8,1,1,1,1,COLLINEAR
1.25_KFe3(OH)6(SO4)2,1,1,1,1,COPLANAR
1.260_NaMnGe2O6,1,1,1,1,COLLINEAR
1.261_NpRhGa5,1,1,1,1,COLLINEAR
1.262_NpRhGa5,1,1,1,1,COLLINEAR
1.263_Ca3Ru2O7,1,1,1,1,COLLINEAR
1.264_CoPS3,1,1,1,1,COLLINEAR
1.265_CuMnSb,1,1,1,1,COLLINEAR
1.266_SmFe3(BO3)4,2,2,2,4,COPLANAR
1.267_Dy2Co3Al9,1,2,2,2,NONCOPLANAR
1.26_CsFe2Se3,1,1,1,1,COLLINEAR
1.271_CeSbTe,1,1,1,1,COLLINEAR
1.272_CeNiAsO,1,1,1,1,COPLANAR
1.274_DyFeWO6,4,4,4,4,NONCOPLANAR
1.277_LiFeCr4O8,2,2,2,2,COLLINEAR
1.278_Cu(NCS)2,1,1,1,1,COLLINEAR
1.279_Ho2Cu2O5,4,4,8,8,NONCOPLANAR
1.280_Yb2Cu2O5,4,4,8,8,COPLANAR
1.281_YBaCuFeO5,1,1,1,1,COLLINEAR
1.286_Fe2(C2O4)3.4H2O,1,1,1,1,COLLINEAR
1.287_V2O3,1,1,1,1,COLLINEAR
1.288_CePd2Si2,1,1,1,1,COLLINEAR
1.289_CePd2Ge2,1,1,1,1,COLLINEAR
1.28_CrN,1,1,1,1,COLLINEAR
1.290_CeRh2Si2,1,1,1,1,COLLINEAR
1.291_CeAu2Si2,1,1,1,1,COLLINEAR
1.292_HoNi2B2C,1,1,1,1,COLLINEAR
1.293_NdNi2B2C,1,1,1,1,COLLINEAR
1.294_HoNi2B2C,1,1,1,1,COLLINEAR
1.295_DyNi2B2C,1,1,1,1,COLLINEAR
1.296_PrNi2B2C,1,1,1,1,COLLINEAR
1.297_CuFe2(P2O7)2,2,2,2,2,COLLINEAR
1.298_BaCdVO(PO4)2,1,1,2,2,COLLINEAR
1.299_GdMn2O5,3,5,5,5,NONCOPLANAR
1.2_CuSe2O5,1,1,1,1,COPLANAR
1.300_GdMn2O5,3,5,5,5,NONCOPLANAR
1.301_BiMnTeO6,1,1,1,1,COPLANAR
1.302_Ba2CoO4,1,1,1,1,COPLANAR
1.303_Dy3Ru4Al12,2,2,2,2,NONCOPLANAR
1.304_ZnMnO3,1,1,1,1,COLLINEAR
1.305_Mn5Si3,1,1,1,1,COLLINEAR
1.306_Na2BaMn(VO4)2,1,1,1,1,COPLANAR
1.307_Mn5Si3,2,3,3,8,NONCOPLANAR
1.308_MnBi2Te4,1,1,1,1,COLLINEAR
1.30_BaCo2V2O8,1,1,1,1,COLLINEAR
1.311_BaMo(PO4)2,1,1,1,1,COLLINEAR
1.312_HoNi2B2C,1,1,1,1,COLLINEAR
1.314_NaFeSi2O6,1,1,1,1,COLLINEAR
1.318_Sr2Ru0.95Fe0.05O4,1,1,1,1,COLLINEAR
1.319_Sr2Ru0.95Fe0.05O4,1,1,1,1,COLLINEAR
1.31_MnO,1,1,1,1,COLLINEAR
1.320_Sr2FeWO6,1,1,2,2,COLLINEAR
1.321_Ba2FeWO6,1,1,1,1,COLLINEAR
1.323_CoGeO3,2,2,2,2,COPLANAR
1.324_DyMn2O5,3,3,5,5,COPLANAR
1.325_PrMn2O5,2,2,6,6,COLLINEAR
1.326_PrMn2O5,2,2,2,2,NONCOPLANAR
1.327_LaMn2O5,2,2,2,2,NONCOPLANAR
1.328_Yb2CoMnO6,3,3,3,3,COPLANAR
1.32_Lu2MnCoO6,2,2,2,2,COLLINEAR
1.330_Lu2CoMnO6,2,2,2,2,COPLANAR
1.334_Pr2Pd2In,1,1,1,1,COLLINEAR
1.335_Nd2Pd2In,6,6,6,6,COLLINEAR
1.338_U2Ni2In,1,1,1,1,COPLANAR
1.339_EuAs3,1,1,1,1,COLLINEAR
1.33_ErAuGe,1,1,1,1,COLLINEAR
1.340_LuMnO3,1,1,1,1,COPLANAR
1.341_TmMnO3,1,1,1,1,COLLINEAR
1.342_Co3(PO4)2,2,2,2,2,NONCOPLANAR
1.343_Ba2Co9O14,2,2,2,2,COPLANAR
1.344_Ba2Co9O14,2,2,2,2,COLLINEAR
1.345_NaMnF4,1,1,1,1,COPLANAR
1.346_TlMnF4,1,1,1,1,COLLINEAR
1.347_CuFeO2,1,1,1,1,COLLINEAR
1.348_CuFeO2,3,3,3,3,COLLINEAR
1.349_CoNb3S6,1,1,1,1,COLLINEAR
1.34_HoAuGe,1,1,1,1,COPLANAR
1.350_Nd2BaCoO5,2,2,2,2,COPLANAR
1.351_Ba2Co2F7Cl,2,2,2,2,COLLINEAR
1.352_Ba2Ni2F7Cl,2,2,2,2,COPLANAR
1.353_SmNiO3,2,2,2,2,COLLINEAR
1.354_EuNiO3,1,1,1,1,COLLINEAR
1.355_DyGe3,2,2,2,2,COLLINEAR
1.356_Ho3Ge4,1,1,1,1,COLLINEAR
1.357_Ho3Ge4,2,2,2,2,COPLANAR
1.359_Dy3Ge4,2,2,2,2,COPLANAR
1.35_LiErF4,1,1,1,1,COLLINEAR
1.361_DyGe,1,1,1,1,COLLINEAR
1.362_Er3Ge4,2,2,2,2,COPLANAR
1.363_TbCu2Si2,1,1,1,1,COLLINEAR
1.364_HoCu2Si2,1,1,1,1,COLLINEAR
1.365_TbCu2Si2,1,1,1,1,COLLINEAR
1.366_HoCu2Si2,1,1,1,1,COLLINEAR
1.367_Pu2O3,1,1,1,1,COLLINEAR
1.368_Tb2Ni3Si5,1,1,1,1,COLLINEAR
1.369_HFe2Ge2,1,1,1,1,COLLINEAR
1.36_Dy2BaNiO5,2,2,2,2,COPLANAR
1.370_Li2CuO2,1,1,1,1,COLLINEAR
1.371_Nd2NiO4,1,1,1,1,COLLINEAR
1.374_HoNiGe,1,1,4,4,COLLINEAR
1.375_CeScGe,1,1,1,1,COLLINEAR
1.377_CeScSi,1,1,1,1,COLLINEAR
1.379_ErNiGe,1,1,1,1,COLLINEAR
1.37_VOCl,1,1,1,1,COLLINEAR
1.380_Sr2FeO3Cl,1,1,1,1,COPLANAR
1.381_Sr2FeO3Br,1,1,1,1,COPLANAR
1.382_Ca2FeO3Cl,1,1,1,1,COPLANAR
1.383_Ca2FeO3Br,1,1,1,1,COPLANAR
1.384_USb2,1,1,1,1,COLLINEAR
1.385_Sr2FeO3F,1,1,1,1,COPLANAR
1.386_Sr2FeO3F,1,1,1,1,COPLANAR
1.387_Sr2FeO3F,1,1,1,1,COPLANAR
1.388_La2NiO3F2,1,1,1,1,COLLINEAR
1.389_Sr2CoO3Cl,1,1,1,1,COLLINEAR
1.38_Nd2NaOsO6,2,2,4,4,COPLANAR
1.397_Cu3Mg(OD)6Br2,1,1,1,2,COLLINEAR
1.398_Pr2CuO4,1,1,1,1,COLLINEAR
1.399_Pr2CuO4,1,1,1,1,COLLINEAR
1.39_LiFeGe2O6,1,1,1,1,COPLANAR
1.3_Sr2IrO4,1,1,1,1,COLLINEAR
1.400_TbAg2,1,1,1,1,COLLINEAR
1.401_Nd5Pb3,2,3,3,3,COLLINEAR
1.402_Nd5Pb3,2,2,2,2,COLLINEAR
1.403_La2CoO4,1,1,1,1,COLLINEAR
1.404_Sr2CuO2Cl2,1,1,1,1,COLLINEAR
1.406_Nd2CuO4,2,2,2,2,COLLINEAR
1.407_Nd2CuO4,1,1,1,1,COLLINEAR
1.408_Nd2CuO4,1,1,1,1,COLLINEAR
1.409_NaMnO2,1,1,1,1,COLLINEAR
1.411_EuMn2P2,1,1,1,1,COLLINEAR
1.413_Ce3Ni2Ge7,1,1,1,1,COLLINEAR
1.414_CeNiGe3,1,1,1,1,COLLINEAR
1.415_Tb2Pd2In,3,3,3,3,COLLINEAR
1.416_Tb2O2S,1,1,1,1,COLLINEAR
1.417_Tb2O2Se,1,1,1,1,COLLINEAR
1.418_Cu4O3,1,1,1,2,COPLANAR
1.419_GdIn3,1,1,1,1,COLLINEAR
1.420_YBa2Cu3O6,1,1,1,1,COLLINEAR
1.421_NdRh2Si2,1,1,1,1,COLLINEAR
1.422_ErRh2Si2,1,1,1,1,COLLINEAR
1.423_UPb3,1,1,1,1,COLLINEAR
1.424_UCu5,1,1,1,1,COLLINEAR
1.425_UGeTe,1,1,1,1,COLLINEAR
1.426_UGeS,1,1,1,1,COLLINEAR
1.427_HoCo2Ge2,1,1,1,1,COLLINEAR
1.428_UN,1,1,1,1,COLLINEAR
1.429_BaFe2Se3,4,4,4,4,COLLINEAR
1.42_La2NiO4,1,1,1,1,COLLINEAR
1.430_Mn5(VO4)2(OH)4,3,3,5,5,COLLINEAR
1.431_Ca2Mn3O8,2,2,2,2,COPLANAR
1.432_Ba2LuRuO6,1,1,1,1,COLLINEAR
1.433_Ba2YRuO6,1,1,1,1,COLLINEAR
1.438_BaCoF4,1,1,1,1,COLLINEAR
1.439_BaCoF4,1,1,1,1,COLLINEAR
1.43_PrNiO3,1,1,1,1,COLLINEAR
1.440_CrPS4,2,2,2,2,COLLINEAR
1.441_NaFe3(SO4)2(OH)6,1,1,1,1,COPLANAR
1.442_URu2Si2,1,1,1,1,COLLINEAR
1.443_Gd2BaCuO5,6,6,6,6,COPLANAR
1.444_Er2Pt,2,2,4,4,COPLANAR
1.445_Y2BaCuO5,1,1,1,1,COLLINEAR
1.446_CeCoAl4,1,1,1,1,COLLINEAR
1.448_HoSi,1,1,1,1,COLLINEAR
1.449_Li2CuW2O8,1,1,1,1,COLLINEAR
1.44_NdNiO3,2,2,2,2,COPLANAR
1.450_Pr6Fe13Sn,6,6,6,8,COLLINEAR
1.451_Nd6Fe13Sn,6,6,6,6,COLLINEAR
1.452_FeSn,1,1,1,2,COLLINEAR
1.453_EuMn2Si2,1,1,1,1,COLLINEAR
1.454_Mn6Ni16Si7,1,1,1,2,COLLINEAR
1.455_Mn6Ni16Si7,1,2,3,3,COPLANAR
1.456_Sr2CuO2Cu2S2,1,1,1,1,COPLANAR
1.457_NdNiMg15,1,1,1,1,COLLINEAR
1.458_CsCo2Se2,1,1,1,1,COLLINEAR
1.459_CeFe3(BO3)4,2,2,2,3,COLLINEAR
1.45_NdNiO3,1,1,1,1,COLLINEAR
1.460_PrCuSi,1,1,1,1,COLLINEAR
1.461_Sr2Cr3As2O2,1,1,1,1,COLLINEAR
1.462_La2CoPtO6,1,1,1,1,COLLINEAR
1.463_Sr2Fe3Se2O3,1,1,2,2,COLLINEAR
1.464_U2N2P,1,1,1,1,COLLINEAR
1.465_U2N2As,1,1,1,1,COLLINEAR
1.468_TbMn2Si2,1,1,1,1,COLLINEAR
1.469_YMn2Si2,1,1,1,1,COLLINEAR
1.46_Sr2FeOsO6,2,2,2,2,COLLINEAR
1.470_UCr2Si2,1,1,1,1,COLLINEAR
1.471_EuCd2As2,1,1,1,1,COLLINEAR
1.472_CaOFeS,1,1,1,1,COLLINEAR
1.473_CuBr(C4H4N2)2(BF4),1,1,1,1,COLLINEAR
1.474_CuCl(C4H4N2)2(BF4),1,1,1,1,COLLINEAR
1.475_DyNiAl4,1,1,1,1,COLLINEAR
1.476_Ba2CoO4,1,1,1,1,COPLANAR
1.477_Ba2CoO4,1,1,1,1,COPLANAR
1.478_CoTi2O5,1,1,1,1,COLLINEAR
1.479_U2Ni2Sn,1,1,1,1,COLLINEAR
1.47_Sr2FeOsO6,2,2,2,2,COLLINEAR
1.482_Er2Fe2Si2C,1,1,1,1,COLLINEAR
1.484_Li2MnGeO4,1,1,1,1,COPLANAR
1.485_Mn3TeO6,2,2,2,2,COLLINEAR
1.486_CeRhAl4Si2,1,1,1,1,COLLINEAR
1.487_CeIrAl4Si2,1,1,1,1,COLLINEAR
1.488_CeMn2Si2,1,1,1,1,COLLINEAR
1.489_CeMn2Si2,1,1,1,1,COLLINEAR
1.48_HoNiO3,2,2,2,2,COPLANAR
1.490_CeMn2Si2,1,1,1,1,COLLINEAR
1.491_PrMn2Si2,1,1,1,1,COLLINEAR
1.492_PrMn2Si2,1,1,1,1,COLLINEAR
1.493_NdMn2Si2,1,1,1,1,COLLINEAR
1.494_NdMn2Si2,1,1,1,1,COLLINEAR
1.495_YMn2Si2,1,1,1,1,COLLINEAR
1.496_YMn2Ge2,1,1,1,1,COLLINEAR
1.497_EuMg2Bi2,1,1,1,1,COLLINEAR
1.498_Cu6(SiO3)6(H2O)6,1,1,1,1,NONCOPLANAR
1.499_CsFe(MoO4)2,1,1,1,1,COPLANAR
1.49_Ag2NiO2,1,2,2,2,COLLINEAR
1.4_YBa2Cu3O6+d,1,1,1,1,COLLINEAR
1.504_GdCuSn,1,1,1,1,COLLINEAR
1.505_GdAgSn,1,1,1,1,COLLINEAR
1.506_GdAuSn,1,1,1,1,COLLINEAR
1.507_NdPd5Al2,1,1,1,1,COLLINEAR
1.508_Mn2AlB2,1,1,1,1,COLLINEAR
1.50_AgNiO2,1,1,1,1,COLLINEAR
1.510_TbNi2Ge2,1,2,2,2,COLLINEAR
1.511_TbNi2Si2,1,1,1,1,COLLINEAR
1.512_TbCo2Si2,1,1,1,1,COLLINEAR
1.513_HoCo2Si2,1,1,1,1,COLLINEAR
1.514_HoCo2Si2,1,1,1,1,COLLINEAR
1.515_ErCo2Si2,1,1,1,1,COLLINEAR
1.516_ErCo2Si2,1,1,1,1,COLLINEAR
1.517_DyBe13,2,2,2,4,COPLANAR
1.518_TbBe13,2,2,2,4,COPLANAR
1.519_CoSO4,1,1,1,1,COPLANAR
1.51_Cs2CoCl4,2,2,2,2,COPLANAR
1.520_NiSO4,1,1,1,1,COLLINEAR
1.521_FeSO4,1,1,1,1,COLLINEAR
1.522_CrVO4,1,1,1,2,COLLINEAR
1.523_VPO4,1,1,1,1,COLLINEAR
1.524_InMnO3,1,1,2,2,COPLANAR
1.525_InMnO3,1,1,2,2,COPLANAR
1.526_LiCoF4,1,1,1,1,COLLINEAR
1.527_CsNiF3,1,1,1,1,COLLINEAR
1.528_Bi2Fe4O9,2,2,2,4,COPLANAR
1.52_CaFe2As2,1,1,1,1,COLLINEAR
1.530_CeC2,1,1,1,1,COLLINEAR
1.531_PrC2,1,1,1,1,COLLINEAR
1.532_NdC2,1,1,1,1,COLLINEAR
1.533_TbC2,1,3,3,3,COPLANAR
1.534_HoC2,1,2,2,2,COLLINEAR
1.535_UPd2Ge2,1,2,2,2,COLLINEAR
1.536_UPd2Si2,1,1,1,1,COLLINEAR
1.537_URh2Si2,1,1,1,1,COLLINEAR
1.538_Ba2MnTeO6,1,1,1,1,COLLINEAR
1.539_KMnP,1,1,1,1,COLLINEAR
1.53_Er2BaNiO5,2,2,2,2,COPLANAR
1.540_KMnP,1,1,1,1,COLLINEAR
1.541_RbMnP,1,1,1,1,COLLINEAR
1.542_RbMnP,1,1,1,1,COLLINEAR
1.543_RbMnAs,1,1,1,1,COLLINEAR
1.544_RbMnAs,1,1,1,1,COLLINEAR
1.545_RbMnBi,1,1,1,1,COLLINEAR
1.546_CsMnBi,1,1,1,1,COLLINEAR
1.547_CsMnP,1,1,1,1,COLLINEAR
1.548_CsMnP,1,1,1,1,COLLINEAR
1.549_U2Ni2In,1,1,1,1,COPLANAR
1.54_GdMn2O5,3,4,5,5,COPLANAR
1.550_LiMnAs,1,1,1,1,COLLINEAR
1.551_LiMnAs,1,1,1,1,COLLINEAR
1.552_LiMnAs,1,1,1,1,COLLINEAR
1.553_KMnAs,1,1,1,1,COLLINEAR
1.554_KMnAs,1,1,1,1,COLLINEAR
1.555_Mn3B4,2,2,2,2,COLLINEAR
1.556_FeSn2,1,1,1,1,COLLINEAR
1.557_FeGe2,1,1,1,1,COLLINEAR
1.558_MnSn2,1,1,1,1,COLLINEAR
1.559_MnSn2,1,1,1,1,COLLINEAR
1.55_Na2MnF5,2,2,2,2,COLLINEAR
1.560_GeNi2O4,1,1,1,2,COLLINEAR
1.561_GeNi2O4,1,1,2,3,COLLINEAR
1.562_GeNi2O4,1,2,2,3,COPLANAR
1.563_GeNi2O4,1,2,2,3,COLLINEAR
1.564_GeCo2O4,1,1,2,3,COPLANAR
1.565_Pb2CoOsO6,2,2,2,2,COLLINEAR
1.566_Ba2YbRuO6,2,2,2,2,COLLINEAR
1.567_Ba2TmRuO6,2,2,2,2,COLLINEAR
1.568_GdCu2Si2,1,1,1,1,COLLINEAR
1.569_SrRu2O6,1,1,1,1,COLLINEAR
1.56_Gd2Ti2O7,1,1,1,1,COPLANAR
1.570_La3OsO7,1,1,1,1,COLLINEAR
1.571_La3OsO7,1,1,1,1,COLLINEAR
1.573_FeSO4,1,1,2,2,COLLINEAR
1.574_NdBiPt,1,1,1,1,COLLINEAR
1.575_ErRh,1,1,1,1,COLLINEAR
1.576_Yb2O2S,1,1,1,1,COLLINEAR
1.577_SrNd2O4,2,2,2,2,COPLANAR
1.578_KErSe2,1,1,1,1,COLLINEAR
1.57_CuMnO2,1,1,1,1,COLLINEAR
1.580_NiTiO3,1,1,1,1,COLLINEAR
1.584_PrFeAsO,2,2,2,2,COPLANAR
1.585_PrFeAsO,1,1,1,1,COLLINEAR
1.586_PrFeAsO,2,2,2,2,COLLINEAR
1.587_NdFeAsO,2,2,2,2,COPLANAR
1.588_NdFeAsO,1,1,1,1,COLLINEAR
1.58_La2O2Fe2OSe2,1,1,2,2,COLLINEAR
1.593_BaCoSO,1,1,1,1,COLLINEAR
1.594_BaCoSO,1,1,1,1,COLLINEAR
1.595_CaCoSO,1,1,4,4,NONCOPLANAR
1.596_TbCuSb2,1,1,1,1,COLLINEAR
1.597_TbCuSb2,1,1,2,2,COLLINEAR
1.599_DyMn2O5,6,6,10,10,COPLANAR
1.59_KTb3F12,1,1,1,1,COLLINEAR
1.5_YBa2Cu3O6+d,1,1,1,1,COLLINEAR
1.60_Ca3Co2O6,1,1,1,1,COLLINEAR
1.617_LiFe(MoO4)2,1,1,1,1,COLLINEAR
1.618_CoO,1,1,1,1,COLLINEAR
1.619_MnS,1,1,1,1,COLLINEAR
1.61_MnWO4,1,1,1,1,COLLINEAR
1.620_NdCu2,1,1,3,3,COLLINEAR
1.622_CoGeO3,2,2,2,2,COPLANAR
1.623_EuMg2Bi2,1,1,1,1,COLLINEAR
1.624_EuSn2P2,1,1,1,1,COLLINEAR
1.625_Sr2Fe3S2O3,1,1,1,1,COLLINEAR
1.626_Sr2Fe3Se2O3,2,2,2,2,COLLINEAR
1.627_KCeS2,1,1,1,1,COLLINEAR
1.628_PrMnSi2,2,2,2,2,COLLINEAR
1.629_FeGe,1,1,1,1,COLLINEAR
1.62_CuO,1,1,1,1,COLLINEAR
1.630_LuMn6Sn6,1,1,1,2,COLLINEAR
1.631_YMn6Ge6,1,1,1,1,COLLINEAR
1.633_YFe6Sn6,4,4,4,4,COLLINEAR
1.634_YFe6Ge6,3,3,3,3,COLLINEAR
1.635_ErFe2Si2,1,1,1,1,COLLINEAR
1.636_ErMn2Si2,1,1,1,1,COLLINEAR
1.637_ErMn2Si2,1,1,1,1,COLLINEAR
1.638_ErMn2Ge2,1,1,1,1,COLLINEAR
1.639_ErMn2Ge2,1,1,1,1,COLLINEAR
1.63_MnPb4Sb6S14,1,1,1,1,COLLINEAR
1.640_ErMn2Ge2,1,1,1,1,COLLINEAR
1.641_Ba2FeSi2O7,1,1,1,1,COLLINEAR
1.642_TlFeS2,1,1,1,1,COLLINEAR
1.643_DyOCl,1,1,1,1,COLLINEAR
1.644_EuSn2As2,1,1,1,1,COLLINEAR
1.648_Nd2O3,1,1,1,1,COLLINEAR
1.649_Sr3ZnIrO6,1,1,1,1,COPLANAR
1.64_BaNiF4,1,1,1,1,COLLINEAR
1.650_DyBaCuO5,3,3,3,3,COPLANAR
1.651_HoBaCuO5,3,3,3,3,COPLANAR
1.653_FeWO4,1,1,1,1,COLLINEAR
1.654_NiNb2O6,1,1,2,2,COLLINEAR
1.655_FeNb2O6,1,1,2,2,COLLINEAR
1.656_CoNb2O6,1,1,1,1,COLLINEAR
1.657_LuNiO3,2,2,2,2,COPLANAR
1.658_DyGa3,2,2,2,2,COLLINEAR
1.659_MnCl2(CO(NH2)2)2,1,1,1,1,COLLINEAR
1.65_SrFeO2,1,1,1,1,COLLINEAR
1.660_FePb4Sb6S14,1,1,1,1,COPLANAR
1.661_La2NiIrO6,2,2,4,4,COPLANAR
1.662_La2NiIrO6,2,2,4,4,COPLANAR
1.663_Tb2Ni2In,1,1,1,1,COLLINEAR
1.664_DyVO4,1,1,1,1,COLLINEAR
1.665_Ba3CoNb2O9,1,1,1,1,COPLANAR
1.666_TbCoGa5,1,1,1,1,COLLINEAR
1.667_UPtGa5,1,1,1,1,COLLINEAR
1.668_HoCoGa5,1,1,1,1,COLLINEAR
1.669_KFe(PO3F)2,1,1,1,2,COPLANAR
1.66_Fe(ND3)2PO4,1,1,2,2,COLLINEAR
1.670_NpFeGa5,2,2,2,2,COLLINEAR
1.671_NpCoGa5,1,1,1,1,COLLINEAR
1.672_EuZn2As2,1,1,1,1,COLLINEAR
1.673_EuCd2Sb2,1,1,1,1,COLLINEAR
1.678_CrN,1,1,1,1,COLLINEAR
1.679_Nd2NiIrO6,3,3,6,6,COLLINEAR
1.67_TmPtIn,4,4,4,4,COPLANAR
1.680_Nd2NiIrO6,3,3,6,6,NONCOPLANAR
1.681_PrFe2Al8,1,1,2,2,COLLINEAR
1.682_Na2CuSO4Cl2,2,2,2,2,COLLINEAR
1.683_UPdGa5,1,1,1,1,COLLINEAR
1.685_NiCr2O4,1,1,1,1,COLLINEAR
1.688_NiCr2O4,2,2,3,3,COPLANAR
1.689_LuMn2Ge2,1,1,1,1,COLLINEAR
1.68_NaNdFeWO6,2,2,4,4,COPLANAR
1.690_TmMn2Ge2,1,1,1,1,COLLINEAR
1.691_YMn2Ge2,1,1,1,1,COLLINEAR
1.692_YMn2Ge2,1,1,1,1,COLLINEAR
1.694_TbMn2Ge2,1,1,1,1,COLLINEAR
1.695_Mn3Ni2Si,1,1,2,4,COLLINEAR
1.696_HoNiSi2,1,1,1,1,COLLINEAR
1.697_Tb5Pd2In4,2,2,3,3,COLLINEAR
1.698_Dy2TiO5,2,2,2,2,COPLANAR
1.699_GdInCu4,1,1,1,1,COLLINEAR
1.69_CoO,1,1,1,1,COLLINEAR
1.6_NiO,1,1,1,1,COLLINEAR
1.700_HoInCu4,1,1,1,1,COLLINEAR
1.701_HoCdCu4,1,1,1,1,COLLINEAR
1.702_YBaCo2O5,1,1,1,1,COLLINEAR
1.703_YBaCo2O5,2,2,2,2,COLLINEAR
1.706_Ba2MnTeO6,1,1,1,1,COLLINEAR
1.707_Ba2MnWO6,1,1,1,1,COLLINEAR
1.708_CrPS4,2,2,2,2,COLLINEAR
1.709_CsCrF4,1,1,2,2,COPLANAR
1.70_CoV2O6,1,1,1,1,COLLINEAR
1.710_BaFe2Se3,4,4,4,4,NONCOPLANAR
1.714_CeAuBi2,1,1,1,1,COLLINEAR
1.715_Sr2CoWO6,1,1,1,2,COLLINEAR
1.716_Sr2MnMoO6,1,1,1,1,COPLANAR
1.717_Sr2MnWO6,1,1,1,1,COPLANAR
1.718_Ca2MnWO6,1,1,2,2,COPLANAR
1.719_Ca2MnWO6,1,1,2,2,COLLINEAR
1.71_SrCo2V2O8,1,1,2,2,COLLINEAR
1.720_Yb2O3,2,2,2,4,NONCOPLANAR
1.721_UCu5,1,1,1,1,COLLINEAR
1.722_Ba3LaRu2O9,1,1,1,1,COLLINEAR
1.723_NaMn2O4,1,1,2,2,COLLINEAR
1.724_Ba2NiTeO6,1,1,1,1,COLLINEAR
1.725_Ba3NiTa2O9,1,1,1,1,COPLANAR
1.726_RuCl3,4,4,4,4,COLLINEAR
1.727_Tm3Cu4Ge4,1,1,1,1,COLLINEAR
1.728_Tm3Cu4Sn4,1,1,1,1,COLLINEAR
1.729_Gd2Fe2Si2C,1,1,1,1,COLLINEAR
1.72_Sr2CoOsO6,2,2,2,2,COLLINEAR
1.730_Cu2MnSiS4,1,1,1,1,COPLANAR
1.731_Cu2FeSiS4,1,1,1,1,COPLANAR
1.732_Cu2MnSnS4,1,1,1,1,COLLINEAR
1.733_Cu2MnGeS4,1,1,1,1,COPLANAR
1.734_Cu2FeGeS4,1,1,1,1,COLLINEAR
1.735_Li2FeGeS4,1,1,1,1,COLLINEAR
1.736_Mn(N2H5)2(SO4)2,1,1,1,1,COLLINEAR
1.738_TbNiAl,1,2,2,2,COLLINEAR
1.739_Cu9O2(SeO3)4Cl6,5,5,5,5,COPLANAR
1.73_CaV2O4,2,2,2,2,NONCOPLANAR
1.740_CeAuSb2,1,1,1,1,COLLINEAR
1.741_KNiAsO4,1,1,1,1,COLLINEAR
1.742_KNiAsO4,1,1,1,1,COLLINEAR
1.743_CeRhGe3,1,2,3,3,COLLINEAR
1.744_PrPdSn,1,1,1,1,COLLINEAR
1.745_La2Co3,2,2,2,2,COPLANAR
1.746_YMn2,1,1,1,3,COLLINEAR
1.747_ErAuIn,1,1,1,1,COPLANAR
1.748_TbAuIn,3,3,3,3,COPLANAR
1.749_HoSbTe,1,1,1,1,COLLINEAR
1.74_BiMn2O5,2,2,3,3,COPLANAR
1.750_HoSbTe,1,1,2,2,COLLINEAR
1.751_CaCo3Ti4O12,1,1,1,1,NONCOPLANAR
1.752_CsCo2(MoO4)2(OH),2,2,2,2,COPLANAR
1.753_HoBi,1,1,1,1,COLLINEAR
1.754_BaFe2O4,2,2,2,2,COLLINEAR
1.755_KErSe2,1,1,1,1,COLLINEAR
1.757_Pr2PdAl7Ge4,1,1,1,2,COPLANAR
1.758_CaMn3V4O12,1,1,1,1,COPLANAR
1.759_ZnFe2O4,1,1,1,1,NONCOPLANAR
1.75_BiMn2O5,2,3,6,6,NONCOPLANAR
1.760_ZnFe2O4,1,1,1,1,COPLANAR
1.761_ZnFe2O4,1,1,1,2,COLLINEAR
1.762_CaFe3O5,2,2,2,2,COLLINEAR
1.763_BaNiTe2O7,1,1,1,1,COPLANAR
1.764_NdSbTe,1,1,2,4,COPLANAR
1.765_DySbTe,1,1,1,1,COLLINEAR
1.766_DySbTe,2,2,2,2,COLLINEAR
1.767_Li2CoCl4,1,1,1,1,COLLINEAR
1.768_Ni2Mo3O8,2,2,2,2,COPLANAR
1.769_Ni2Te3O8,1,1,1,1,COPLANAR
1.76_DyMn2O5,3,3,5,5,COPLANAR
1.770_Tb2Ni2In,1,1,1,1,COLLINEAR
1.772_Pr2PdAl7Ge4,1,1,1,2,COPLANAR
1.773_PrIr3B2,1,1,1,1,COLLINEAR
1.774_BaNd2PtO5,1,1,2,2,COPLANAR
1.775_CaCu3Ti4O12,1,1,1,1,NONCOPLANAR
1.776_Ba2ErRuO6,2,2,2,2,COLLINEAR
1.777_EuAl2Si2,1,1,1,1,COLLINEAR
1.778_ThCr2Si2C,1,1,1,2,COLLINEAR
1.77_Sr2IrO4,1,1,1,1,COPLANAR
1.780_YMn12,3,3,3,3,COPLANAR
1.781_CsMn(NCS)3,4,4,4,4,NONCOPLANAR
1.782_FeBr3,1,1,1,1,COLLINEAR
1.784_Li2CoCl4,1,1,1,1,COLLINEAR
1.785_K2ReCl6,1,1,2,2,COLLINEAR
1.786_RuBr3,1,1,1,1,COLLINEAR
1.787_RuCl3,1,1,1,1,COLLINEAR
1.790_Tm5Pt2In4,3,6,10,10,COPLANAR
1.792_V3O5,4,4,4,4,COPLANAR
1.793_Ca3Ru2O7,1,1,1,1,COLLINEAR
1.794_Ca3Ru2O7,1,1,1,1,COLLINEAR
1.795_BiMn3Cr4O12,1,1,1,2,COLLINEAR
1.796_BiMn3Cr4O12,1,1,1,2,COLLINEAR
1.797_BiMn3Cr4O12,2,2,2,3,COLLINEAR
1.798_Tb2O3,2,2,2,2,NONCOPLANAR
1.799_MnO,1,1,1,1,COLLINEAR
1.79_Li2CoSiO4,1,1,2,2,COLLINEAR
1.7_NdFe3B4O12,2,2,2,3,COLLINEAR
1.800_NiO,1,1,1,1,COLLINEAR
1.801_Tb3NbO7,2,2,2,2,NONCOPLANAR
1.802_CrSBr,1,1,1,1,COLLINEAR
1.803_LiCrTe2,1,1,1,1,COLLINEAR
1.804_Na2Cu3O(SO4)3,3,3,3,3,NONCOPLANAR
1.805_FeVMoO7,1,1,1,1,COLLINEAR
1.806_CrVMoO7,1,1,1,1,COLLINEAR
1.807_FeWO4,1,1,1,1,COLLINEAR
1.808_BaFeO2.96,2,3,3,3,COLLINEAR
1.809_BiCoO3,1,1,1,1,COLLINEAR
1.80_Dy2CoGa8,1,1,1,1,COLLINEAR
1.810_BiCoO3,1,1,1,1,COLLINEAR
1.811_BiCoO3,1,1,1,1,COLLINEAR
1.814_TbFe6Ge6,3,3,3,3,COLLINEAR
1.815_Ba4CeMn3O12,2,2,2,2,NONCOPLANAR
1.816_Ba4PrMn3O12,3,3,3,3,NONCOPLANAR
1.817_Ba4PrMn3O12,3,3,3,3,NONCOPLANAR
1.81_GdIn3,1,1,1,1,COLLINEAR
1.820_Ba4TbRu3O12,3,3,4,4,COLLINEAR
1.821_Yb3Ga5O12,1,1,4,4,COPLANAR
1.822_Sr2MnSi2O7,1,1,1,1,COPLANAR
1.823_Sr2MnSi2O7,1,1,1,1,COPLANAR
1.824_PbCo2V2O8,1,1,2,2,COPLANAR
1.825_TbFeWO6,4,4,4,4,NONCOPLANAR
1.826_NdZnPO,1,1,1,1,COLLINEAR
1.828_ZnFe2O4,1,2,2,2,NONCOPLANAR
1.829_LuFeWO6,2,2,2,2,NONCOPLANAR
1.82_Nd2RhIn8,1,1,1,1,COLLINEAR
1.830_FeBi4S7,1,1,1,1,COLLINEAR
1.833_Pb(OF)Cu3(SeO3)2(NO3),1,1,1,1,NONCOPLANAR
1.834_Na3Co(CO3)2Cl,1,1,1,1,NONCOPLANAR
1.835_La2Co2O3Se2,1,1,1,1,COPLANAR
1.837_Y2Co3,2,2,2,2,COPLANAR
1.838_LaMn2Au4,1,1,1,1,COLLINEAR
1.83_BaFeO2.5,7,7,7,7,COPLANAR
1.840_Sr2Mn2O5,1,1,1,1,COPLANAR
1.841_Sr3Fe2O5Cl2,1,1,1,1,COLLINEAR
1.842_Ca2FeO3Cl,1,1,1,1,COPLANAR
1.843_Ca2FeO3Cl,1,1,1,1,COPLANAR
1.844_Sr2FeO3Cl,1,1,1,1,COPLANAR
1.845_Sr2FeO3Cl,1,1,1,1,COPLANAR
1.846_LaCu3Fe4O12,1,1,1,1,COLLINEAR
1.848_La2Ba2Mn4O11,2,2,2,2,COLLINEAR
1.849_Na3Ni2SbO6,1,1,1,1,COLLINEAR
1.853_Ba2YFeO5,1,1,2,2,COPLANAR
1.854_CoTeMoO6,1,1,1,1,COPLANAR
1.855_Mn3GaC,1,1,1,1,COLLINEAR
1.856_Mn3GaC,1,1,1,1,COLLINEAR
1.857_Li2CoCl4,1,1,1,1,COLLINEAR
1.858_DyGa3,3,3,3,3,COPLANAR
1.859_DyGa3,3,3,3,3,COPLANAR
1.85_alpha-Mn,6,6,6,6,NONCOPLANAR
1.86_GeV4S8,3,3,3,3,COLLINEAR
1.87_Tb2CoGa8,1,1,1,1,COLLINEAR
1.88_Mn5Si3,1,1,1,1,COPLANAR
1.89_DyFe3(BO3)4,12,12,12,12,NONCOPLANAR
1.8_CeRu2Al10,1,1,1,1,COLLINEAR
1.90_YFe3(BO3)4,5,5,5,5,COLLINEAR
1.91_TbFe3(BO3)4,3,3,3,3,COLLINEAR
1.92_HoFe3(BO3)4,3,3,3,3,NONCOPLANAR
1.93_HoFe3(BO3)4,7,7,7,12,COPLANAR
1.94_Ba3LaRu2O9,1,1,1,1,COLLINEAR
1.95_BaNd2O4,1,1,1,1,COPLANAR
1.96_BaNd2O4,1,1,1,1,COPLANAR
1.97_Li2MnO3,1,1,1,1,COLLINEAR
1.98_DyFe4Ge2,4,6,12,12,COPLANAR
1.99_CsCoCl3(D2O)2,1,1,1,1,COPLANAR
1.9_Li2VOSiO4,1,1,1,1,COLLINEAR
2.100_HoP,1,1,1,1,COPLANAR
2.101_TbSbTe,1,1,2,2,NONCOPLANAR
2.102_TbSbTe,1,1,4,4,NONCOPLANAR
2.103_Eu3PbO,1,1,3,5,COLLINEAR
2.104_BaNd2ZnS5,1,1,1,1,COPLANAR
2.105_DySbTe,2,2,2,2,COPLANAR
2.106_CaCo3V4O12,1,2,6,6,COLLINEAR
2.107_DyTe3,1,1,10,10,NONCOPLANAR
2.108_Tb3NbO7,2,2,2,2,NONCOPLANAR
2.10_HoP,1,1,1,1,COPLANAR
2.113_TbFe6Ge6,4,4,7,14,NONCOPLANAR
2.116_Na3Co2SbO6,1,2,2,2,COPLANAR
2.11_TbMg,1,1,1,1,COPLANAR
2.12_TbMg,1,1,1,1,COPLANAR
2.13_UP,1,1,1,1,COPLANAR
2.14_NdMg,1,1,1,1,COPLANAR
2.15_Mn3Ni20P6,2,2,5,5,COLLINEAR
2.18_Sc2NiMnO6,2,2,4,4,NONCOPLANAR
2.19_Mn3ZnC,1,2,2,2,NONCOPLANAR
2.1_EuFe2As2,2,2,2,2,COLLINEAR
2.20_UAs,1,1,1,2,COPLANAR
2.21_TbOOH,1,1,1,1,COPLANAR
2.22_FeTa2O6,1,1,1,1,COPLANAR
2.23_Sr2CoO2Ag2Se2,1,1,1,1,COPLANAR
2.24_Ba2CoO2Ag2Se2,1,1,1,1,COPLANAR
2.26_PrCo2P2,2,2,5,5,COLLINEAR
2.27_Sr2Mn3Sb2O2,2,2,2,2,COPLANAR
2.28_NpNiGa5,1,1,1,1,COPLANAR
2.29_Mn3O4,2,3,4,4,COPLANAR
2.2_Sr2F2Fe2OS2,1,1,1,1,COPLANAR
2.30_CeRh2Si2,1,2,2,2,COLLINEAR
2.31_Mn3ZnN,1,2,2,2,COPLANAR
2.32_Dy3Ru4Al12,2,2,2,2,NONCOPLANAR
2.33_Na2Mn3Se4,3,3,3,3,NONCOPLANAR
2.35_CrSe,1,1,1,2,NONCOPLANAR
2.36_TbGe3,1,2,2,2,COLLINEAR
2.37_La8Cu7O19,4,4,14,14,NONCOPLANAR
2.38_Pb2MnWO6,2,3,3,5,NONCOPLANAR
2.3_HoNiO3,3,3,8,8,NONCOPLANAR
2.48_Pr2CuO4,1,1,1,1,COPLANAR
2.49_La2O2Fe2OSe2,1,1,1,1,COPLANAR
2.50_EuMnBi2,2,2,3,3,COLLINEAR
2.51_EuMnBi2,2,2,3,4,COPLANAR
2.52_Mn3O4,2,2,6,12,NONCOPLANAR
2.53_Ba2Mn3Sb2O2,2,2,2,3,COPLANAR
2.54_Sr2Cr3As2O2,2,2,2,3,COPLANAR
2.55_Sr2Fe3Se2O3,2,2,6,8,NONCOPLANAR
2.56_La2O2Fe2OS2,1,1,1,1,COPLANAR
2.57_TbMn2Si2,2,2,2,2,COPLANAR
2.59_Mn3As2,4,4,4,4,NONCOPLANAR
2.5_Mn3CuN,1,2,2,2,NONCOPLANAR
2.60_NdMn2Si2,2,2,2,2,COPLANAR
2.61_Fe3F8(H2O)2,2,2,2,4,NONCOPLANAR
2.62_TbCrO3,2,2,3,6,NONCOPLANAR
2.63_DyCrO3,2,2,4,8,NONCOPLANAR
2.64_DyCrO3,2,2,4,8,NONCOPLANAR
2.65_UPd2Si2,2,4,4,4,COLLINEAR
2.66_FeSn2,1,1,1,1,COPLANAR
2.67_FeSn2,1,1,1,1,COPLANAR
2.68_FeGe2,1,1,1,1,COPLANAR
2.6_Nd2CuO4,1,1,1,1,COPLANAR
2.70_GdMg,1,1,1,1,COPLANAR
2.71_HoRh,1,1,1,1,COPLANAR
2.72_VNb3S6,2,2,2,2,COPLANAR
2.73_BaNd2ZnO5,1,1,1,1,COPLANAR
2.74_BaDy2O4,1,2,6,6,COLLINEAR
2.75_Sr2Fe3S2O3,4,4,4,6,NONCOPLANAR
2.76_Sr2Fe3Se2O3,6,6,6,8,NONCOPLANAR
2.77_Eu2CuO4,1,1,1,1,COPLANAR
2.78_Nd2CuO4,1,1,1,1,COPLANAR
2.79_Pr2CuO4,2,2,2,2,COPLANAR
2.7_Sm2CuO4,1,1,1,1,COPLANAR
2.81_ErMn2Si2,2,2,2,2,COPLANAR
2.82_ErMn2Si2,2,2,2,2,COPLANAR
2.83_ErMn2Ge2,2,2,2,2,COPLANAR
2.84_ErMn2Ge2,2,2,2,2,COPLANAR
2.85_HoBaCuO5,3,6,6,6,COPLANAR
2.86_FeTa2O6,1,1,1,1,COPLANAR
2.87_TbCoGa5,1,1,1,1,COPLANAR
2.88_UNiGa,1,1,3,3,COLLINEAR
2.8_SrHo2O4,2,2,2,4,COPLANAR
2.90_Mn3O4,2,3,4,4,COPLANAR
2.91_NaCo2(SeO3)2(OH),2,2,3,4,NONCOPLANAR
2.93_CoCrO4,1,1,1,1,COPLANAR
2.94_TmMn2Ge2,2,2,4,6,COPLANAR
2.95_TbMn2Ge2,2,2,3,3,COLLINEAR
2.96_GdMn2Si2,1,1,1,1,COPLANAR
2.97_GdMn2Si2,2,2,2,2,COPLANAR
2.98_EuMnBi2,2,2,4,4,COLLINEAR
2.99_TbNiAl,1,2,6,6,COLLINEAR
2.9_Ca3CuNi2(PO4)4,2,2,4,4,NONCOPLANAR
3.10_NpSe,1,1,1,1,NONCOPLANAR
3.11_NpTe,1,1,1,1,NONCOPLANAR
3.12_USb,1,1,1,1,NONCOPLANAR
3.13_CeB6,1,1,1,2,COPLANAR
3.14_FeI2,5,5,5,5,COLLINEAR
3.15_FeI2,5,5,5,5,COLLINEAR
3.16_Gd2Ti2O7,1,1,1,1,NONCOPLANAR
3.18_HoRh,1,1,1,1,NONCOPLANAR
3.19_CoO,1,1,1,1,NONCOPLANAR
3.1_TmAgGe,1,1,3,3,COPLANAR
3.20_TbMn2Ge2,2,2,3,6,COPLANAR
3.21_TmGa3,1,1,1,1,NONCOPLANAR
3.22_Eu3PbO,1,1,1,1,NONCOPLANAR
3.23_Eu3PbO,1,1,5,5,COLLINEAR
3.24_CaFe3Ti4O12,1,1,1,2,NONCOPLANAR
3.26_CoNb3S6,2,2,2,2,NONCOPLANAR
3.27_Gd3Ru4Al12,10,10,10,10,NONCOPLANAR
3.28_NiO,1,1,2,2,NONCOPLANAR
3.2_UO2,1,1,1,1,NONCOPLANAR
3.3_Ho2RhIn8,1,1,4,4,COLLINEAR
3.4_MgCr2O4,1,1,1,3,NONCOPLANAR
3.6_DyCu,1,1,1,1,NONCOPLANAR
3.7_NpBi,1,1,1,1,NONCOPLANAR
3.8_NdZn,1,1,1,1,NONCOPLANAR
3.9_NpS,1,1,1,1,NONCOPLANAR

